A Tilted Bowl Is Not a Slippery Slope: Compressing Looped Models

Looped models reason by applying the same block of weights many times, so compressing that block saves memory traffic on every loop. Compressed looped models, however, often collapse, and the collapse is usually blamed on rounding error that accumulates from loop to loop. In this work we test that account on more than 30 models from five families and find, to our surprise, that it holds only for loops that never settle. When a loop settles, a fixed rounding error does not accumulate. It moves the point where the loop settles, much as tilting a bowl moves where a ball comes to rest, and the answer is lost only when the shift is larger than the readout tolerates. This picture lets us predict which models fail from a single label-free measurement, and it tells us why failed models recover: their loops still settle, so a few final loops with 8-bit weights bring the answer back. Motivated by these findings, we build a controller that stops when the model's halting head fires and then finishes with 8-bit loops. On Sudoku-Extreme and Maze-Hard it beats fixed-depth inference by up to 15 points under a third of the weight traffic.

==> figures/families.py <==
"""One colour and marker per family, shared by every figure of the ICLR paper (Sep 26).
Settling families use cool/neutral hues; the non-settling boundary (DDIM) uses the paper's 'fail' red.
Fixed error vs fresh error: fixed = solid line, fresh = dashed line (never colour alone; bible D25)."""
FAMILY = {
    # key: (label, colour, marker)
    "trm_mlp":   ("TRM (MLP mixer)",       "#095792", "o"),
    "trm_attn":  ("TRM (attention mixer)", "#81A3CF", "s"),
    "hrm":       ("HRM",                   "#2E7D6B", "^"),
    "dt":        ("DeepThinking",          "#8A6D3B", "D"),
    "deq":       ("MDEQ / DEQ-Transformer","#6B4C9A", "v"),
    "looped_lm": ("Looped LMs",            "#D9950A", "P"),
    "ddpm":      ("DDPM (fresh noise)",    "#6B7076", "x"),
    "ddim":      ("DDIM (does not settle)","#C85138", "X"),
}
FIXED_LS, FRESH_LS = "-", "--"
PLATFORM_MARKER_FILL = {"babel": "full", "p4d": "none"}  # Babel filled, p4d open


==> figures/figstyle.py <==
"""One figure style for both papers.

Rules, in order of how often they were broken before this file existed:

1. Size the figure at the width it will be printed at, and never scale it in
   LaTeX. ICLR text width is 5.5 in; a half-width panel is 2.65 in. Fonts are
   then real point sizes: 8 pt body, 7 pt ticks, 9 pt panel titles.
2. One accent per concept, greys for everything else. Ours is blue; the
   attention-based comparison is red; recency/secondary is amber.
3. Direct labels on the data instead of a legend wherever there is room.
4. The single number the reader must take away is annotated once, in the
   accent colour. Nothing else is annotated.
5. No top/right spines, no gridlines unless the reader needs to read values
   off the plot, and then only light horizontal ones.
"""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

TEXT_W = 5.5          # ICLR text width, inches
HALF_W = 2.65

BLUE = "#1f5fbf"      # ours
BLUE_LIGHT = "#cfe0f7"
RED = "#c8412b"       # attention-based / baseline
RED_LIGHT = "#f4cfc8"
AMBER = "#d9950a"     # recency window / secondary
GREY = "#8c8c8c"
GREY_LIGHT = "#d9d9d9"
INK = "#222222"


def use():
    plt.rcParams.update({
        "font.family": "serif",
        "font.serif": ["STIXGeneral", "Times New Roman", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "font.size": 9,
        "axes.titlesize": 9,
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 8,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "axes.linewidth": 0.6,
        "xtick.major.width": 0.6,
        "ytick.major.width": 0.6,
        "xtick.major.size": 2.5,
        "ytick.major.size": 2.5,
        "lines.linewidth": 1.4,
        "lines.markersize": 4,
        "legend.frameon": False,
        "legend.handlelength": 1.2,
        "axes.edgecolor": INK,
        "text.color": INK,
        "axes.labelcolor": INK,
        "xtick.color": INK,
        "ytick.color": INK,
        "pdf.fonttype": 42,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.02,
    })


def panel_label(ax, letter, x=-0.02, y=1.02):
    ax.text(x, y, letter, transform=ax.transAxes, fontsize=9, fontweight="bold",
            ha="right", va="bottom")


==> figures/make_fig1.py <==
"""Figure 1 (fig:teaser): bowl sketch + gap to own full-precision reference vs loops.

Run from this directory:  python make_fig1.py   ->  fig1_teaser.pdf
Prints every plotted value with its source file so the audit can check it.

Series (one representative in-basin compressed model per family; every series is ONE platform, H5):
  - TRM Sudoku-MLP, w4g32, nsup 1..32, Babel L40S, n=1000   (RN124; x7rep_babel_ci.json, paired bootstrap CI)
  - HRM Sudoku-Extreme, w4g32, nsup 1..32, Babel L40S, n=1000 (RN124). The placeholder asked for HRM
    Maze-Hard, but no local depth series exists for HRM on Maze-Hard (x7/x7rep/x7ind cover hrm_sudoku only),
    so HRM is shown on Sudoku-Extreme.
  - DeepThinking maze (size 33), w4c, iterations 100..1000, p4d A100, n=1000 (RN84; dt_edge_mazes_s0.json)
  - MDEQ-Small ImageNet, w4g32, Broyden budgets 4..100, Babel L40S, n=5000 (RN53; deq_small_quant.npz)
  - Huginn-3.5B GSM8K, w4g32, recurrences 16..64, Lambda, the 50 GSM8K rows common to every record
    (lambda/huginn_gsm8k_s*.json; no Babel or p4d generation series with loop counts exists locally)
  - Recurrent-OLMo-2 GSM8K, w4g32, loops 4..32, p4d A100, n=100 (RN38; looped/p4d/olmo/*/greedy.jsonl)
  - DEQ-Transformer WikiText-103, w4g32, Anderson caps 5..60, Babel L40S, full test (RN53; deqlm_quant.json)
  - DDPM (ancestral, fresh noise) and DDIM (deterministic), w4g32, CIFAR-10, FID-5k to the fp32 samples
    drawn from the same x_T and step noise, Babel L40S (RN53; diff_quant.json, diff1000_a.json)
Loop axes are normalised to each family's default depth (= 1): TRM/HRM 16 supervision steps; DeepThinking
300 iterations (the first budget at which full precision solves every size-33 maze; the checkpoint trains at
30); MDEQ 26 Broyden steps; DEQ-Transformer 30 Anderson steps (published cap); Huginn 32 recurrences;
Recurrent-OLMo-2 32 (its training recurrence); DDPM 1000 steps (the trained chain); DDIM 50 steps.
Points are drawn only once the full-precision reference has converged (>= 90% of its final accuracy; for
DEQ-Transformer, perplexity within 2x of its final value), so the axis shows loops beyond what the reference
needs and a gap between two still-converging models is not read as depth behaviour.
"""
import glob
import json
import os

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.patches import FancyArrowPatch

import figstyle as fs
from families import FAMILY, FRESH_LS, FIXED_LS, PLATFORM_MARKER_FILL

ROOT = "/home/stevenkolawole/workspace/emnlp-26/EdgeTRM/results"
B = 2000
REF = 0.9   # a point is drawn once the full-precision reference reaches 90% of its final accuracy


def boot(v, seed=1):
    v = np.asarray(v, float)
    rng = np.random.default_rng(seed)
    n = len(v)
    m = np.array([v[rng.integers(0, n, n)].mean() for _ in range(B)])
    return float(np.percentile(m, 2.5)), float(np.percentile(m, 97.5))


def show(name, src, xs, ys, lo=None, hi=None, unit="pts"):
    print(f"\n[{name}]  source: {src}")
    for i, (x, y) in enumerate(zip(xs, ys)):
        ci = "" if lo is None else f"  95% CI [{lo[i]:+.2f}, {hi[i]:+.2f}]"
        print(f"   x={x:<7g} gap={y:+.2f} {unit}{ci}")


# ---------------------------------------------------------------- data
S = {}   # key -> dict(x, y, lo, hi, platform, family, label)

# TRM Sudoku-MLP and HRM Sudoku, Babel x7rep (RN124)
src = f"{ROOT}/breadth/x7rep_babel_ci.json"
ci = json.load(open(src))
for key, task, fam, lab in (("trm", "sudoku_mlp", "trm_mlp", "TRM"), ("hrm", "hrm_sudoku", "hrm", "HRM")):
    pts = ci[task]["w4g32"]["series"]["nsup"]["points"]
    # full-precision exact accuracy by nsup from the raw record, to apply the "reference works" rule
    raw = f"{ROOT}/breadth/babel/x7rep/depth_{task}_w4g32.json"
    d = json.load(open(raw))
    Hd, Ld = {"sudoku_mlp": (3, 6), "hrm_sudoku": (2, 2)}[task]
    fp = [r for r in d["records"] if r["cell"] == "fp32" and r["H_cycles"] == Hd and r["L_cycles"] == Ld
          and r["nsup"] >= 32][0]
    fpacc = {s: float(np.mean(fp["correct_at"][s])) for s in pts}
    final = fpacc["32"]
    keep = [s for s in ("1", "2", "4", "8", "16", "32") if fpacc[s] >= REF * final]
    print(f"\n{task} fp32 exact by nsup ({raw}): " + ", ".join(f"{s}:{100*fpacc[s]:.1f}" for s in pts))
    x = [int(s) / 16 for s in keep]
    y = [100 * pts[s]["gap"] for s in keep]
    lo = [100 * pts[s]["ci95"][0] for s in keep]
    hi = [100 * pts[s]["ci95"][1] for s in keep]
    S[key] = dict(x=x, y=y, lo=lo, hi=hi, platform="babel", family=fam, label=lab)
    show(f"{lab} w4g32 (Babel), x = nsup/16", src, x, y, lo, hi)

# DeepThinking maze 33, p4d (RN84)
src = f"{ROOT}/breadth/p4d/x1/dt_edge_mazes_s0.json"
d = json.load(open(src))
R = {(r["quant"]["spec"], r["iters"]): r for r in d["records"] if str(r["size"]) == "33"}
its = sorted({k[1] for k in R if k[0] == "fp32"})
final = R[("fp32", 1000)]["acc"]
x, y, lo, hi = [], [], [], []
for it in its:
    if R[("fp32", it)]["acc"] < REF * final or ("w4c", it) not in R:
        continue
    g = np.array(R[("w4c", it)]["correct"], float) - np.array(R[("fp32", it)]["correct"], float)
    a, b = boot(g)
    x.append(it / 300); y.append(100 * g.mean()); lo.append(100 * a); hi.append(100 * b)
S["dt"] = dict(x=x, y=y, lo=lo, hi=hi, platform="p4d", family="dt", label="DeepThinking")
print("\nDT fp32 acc by iters: " + ", ".join(f"{it}:{100*R[('fp32', it)]['acc']:.1f}" for it in its))
show("DeepThinking maze-33 w4c (p4d), x = iters/300", src, x, y, lo, hi)

# MDEQ-Small, Babel (RN53)
src = f"{ROOT}/transfer/babel/deq_small_quant.npz"
z = np.load(src)
buds = list(z["budgets"])
fpc, qc = z["fp32|broyden|c1"].astype(float), z["w4g32|broyden|c1"].astype(float)
final = fpc[-1].mean()
x, y, lo, hi = [], [], [], []
for i, b_ in enumerate(buds):
    if fpc[i].mean() < REF * final:
        continue
    g = qc[i] - fpc[i]
    a, b = boot(g)
    x.append(b_ / 26); y.append(100 * g.mean()); lo.append(100 * a); hi.append(100 * b)
S["mdeq"] = dict(x=x, y=y, lo=lo, hi=hi, platform="babel", family="deq", label="MDEQ")
print("\nMDEQ fp32 top-1 by budget: " + ", ".join(f"{b_}:{100*fpc[i].mean():.1f}" for i, b_ in enumerate(buds)))
show("MDEQ-Small w4g32 (Babel), x = budget/26", src, x, y, lo, hi)

# Huginn-3.5B, Lambda
x, y, lo, hi, srcs = [], [], [], [], []
fpacc = {}
for s, f in ((4, "huginn_gsm8k_s4.json"), (8, "huginn_gsm8k_s8.json"), (16, "huginn_gsm8k_s16.json"),
             (32, "huginn_gsm8k_s32.json"), (64, "huginn_gsm8k_s64_n50.json")):
    p = f"{ROOT}/breadth/lambda/{f}"
    rr = {r["quant"]["spec"]: r for r in json.load(open(p))["records"]}
    fpacc[s] = (rr["bf16"]["acc"], rr["bf16"]["n"], p)
H_final = fpacc[64][0]
for s in (4, 8, 16, 32, 64):
    acc, n, p = fpacc[s]
    if acc < REF * H_final:
        continue
    rr = {r["quant"]["spec"]: r for r in json.load(open(p))["records"]}
    # the records hold different numbers of rows (first 200 / 100 / 50 of GSM8K test); use the 50 rows common
    # to every loop count, so the loop axis is not confounded with the example subset
    g = np.array(rr["w4g32"]["correct"][:50], float) - np.array(rr["bf16"]["correct"][:50], float)
    a, b = boot(g)
    x.append(s / 32); y.append(100 * g.mean()); lo.append(100 * a); hi.append(100 * b)
    srcs.append(f"{p} (first 50 of n={n} rows)")
S["huginn"] = dict(dodge=0.93, x=x, y=y, lo=lo, hi=hi, platform="lambda", family="looped_lm", label="Huginn")
print("\nHuginn bf16 acc by recurrences: " + ", ".join(f"{s}:{100*v[0]:.1f} (n={v[1]})" for s, v in fpacc.items()))
show("Huginn-3.5B w4g32 (Lambda), x = recurrences/32", "; ".join(srcs), x, y, lo, hi)

# Recurrent-OLMo-2, p4d (RN38)
x, y, lo, hi, srcs = [], [], [], [], []


def olmo_correct(s, q):
    p = f"{ROOT}/looped/p4d/olmo/olmo_rec32_s{s}_{q}_core/greedy.jsonl"
    rows = [json.loads(l) for l in open(p)]
    rows.sort(key=lambda r: r["idx"])
    return np.array([r["correct"] for r in rows], float), p


ofp = {s: olmo_correct(s, "bf16")[0].mean() for s in (4, 8, 16, 32)}
for s in (4, 8, 16, 32):
    if ofp[s] < REF * max(ofp.values()):
        continue
    cq, p = olmo_correct(s, "w4g32")
    cf, _ = olmo_correct(s, "bf16")
    g = cq - cf
    a, b = boot(g)
    x.append(s / 32); y.append(100 * g.mean()); lo.append(100 * a); hi.append(100 * b); srcs.append(p)
S["olmo"] = dict(dodge=1.07, x=x, y=y, lo=lo, hi=hi, platform="p4d", family="looped_lm", label="Rec. OLMo-2")
print("\nOLMo bf16 acc by loops: " + ", ".join(f"{s}:{100*v:.1f}" for s, v in ofp.items()))
show("Recurrent-OLMo-2 w4g32 (p4d), x = loops/32", "; ".join(srcs), x, y, lo, hi)

# DEQ-Transformer, Babel (RN53): relative perplexity increase, %
src = f"{ROOT}/transfer/babel/deqlm_quant.json"
rr = {(r["spec"], r["budget"]): r["ppl"] for r in json.load(open(src))["records"] if r["solver"] == "anderson"}
caps = sorted({k[1] for k in rr})
x, y = [], []
fpfinal = rr[("fp32", 60)]
print("\nDEQ-T fp32 ppl by cap: " + ", ".join(f"{c}:{rr[('fp32', c)]:.2f}" for c in caps))
for c in caps:
    if rr[("fp32", c)] > 2 * fpfinal:       # reference not working yet (ppl more than twice its final value)
        continue
    x.append(c / 30); y.append(100 * (rr[("w4g32", c)] / rr[("fp32", c)] - 1))
S["deqt"] = dict(x=x, y=y, lo=None, hi=None, platform="babel", family="deq", label="DEQ-Transformer")
show("DEQ-Transformer w4g32 (Babel), x = cap/30, y = ppl increase over fp32", src, x, y, unit="%")

# Diffusion, Babel (RN53): FID-5k between w4g32 samples and fp32 samples
src = f"{ROOT}/transfer/babel/diff_quant.json"
recs = json.load(open(src))["records"] + json.load(open(f"{ROOT}/transfer/babel/diff1000_a.json"))["records"]
F = {(r["spec"], r["sampler"]): r["fid_vs_fp32"] for r in recs}
x, y = [], []
for st in (50, 100, 250, 1000):
    x.append(st / 1000); y.append(F[("w4g32", f"ddpm{st}")])
S["ddpm"] = dict(x=x, y=y, lo=None, hi=None, platform="babel", family="ddpm", label="DDPM")
show("DDPM w4g32 (Babel), x = steps/1000, y = FID to fp32 samples",
     src + " + diff1000_a.json (1000-step point, seed 0)", x, y, unit="FID")
x, y = [], []
for st in (10, 25, 50, 100):
    x.append(st / 50); y.append(F[("w4g32", f"ddim{st}")])
S["ddim"] = dict(x=x, y=y, lo=None, hi=None, platform="babel", family="ddim", label="DDIM")
show("DDIM w4g32 (Babel), x = steps/50, y = FID to fp32 samples", src, x, y, unit="FID")

# ---------------------------------------------------------------- figure
fs.use()
W, H = fs.TEXT_W, 2.25
fig = plt.figure(figsize=(W, H))


def box(x0, y0, w, h):          # axes rectangle given in inches
    return fig.add_axes([x0 / W, y0 / H, w / W, h / H])


# layout in inches (drawn at printed size; saved without a tight bbox so the page is exactly 5.5 in wide)
sk_axes = [box(0.0, 0.36 + i * 0.62, 1.40, 0.60) for i in (2, 1, 0)]
axb = box(1.86, 0.36, 1.66, 1.72)
axd = box(4.62, 0.36, 0.84, 1.72)

INK, GREY = fs.INK, fs.GREY
SIG = FAMILY["trm_mlp"][1]
FAIL = FAMILY["ddim"][1]
XLIM = (0.04, 4.0)
FILL = {"babel": "full", "p4d": "none", "lambda": "bottom"}   # Babel filled, p4d open, Lambda half


def bowl(x, tilt=0.0):
    return 0.42 * x ** 2 + tilt * x


def cartoon(ax, kind):
    ax.set_xlim(-1.2, 1.2); ax.set_ylim(-0.30, 0.86); ax.axis("off")
    xs = np.linspace(-0.95, 0.95, 200)
    band = 0.20
    R = 0.07
    if kind == "table":
        ax.add_patch(plt.Rectangle((-band, -0.02), 2 * band, 0.30, color=SIG, alpha=0.18, lw=0))
        ax.plot([-0.95, 0.95], [0, 0], color=INK, lw=1.1)
        px = [0.0, 0.14, 0.08, 0.30, 0.24, 0.48, 0.44, 0.70]
        py = [R + 0.05 * (i % 2) for i in range(len(px))]
        ax.plot(px, py, color=GREY, lw=0.7, ls=":")
        ax.plot([0.72], [R], "o", ms=5.5, color=FAIL, mec=INK, mew=0.5, zorder=5)
        ax.text(0, 0.85, "flat table: does not settle", ha="center", va="top", fontsize=8)
        return
    tilt = 0.30 if kind == "tilt" else 0.0
    ax.add_patch(plt.Rectangle((-band, -0.02), 2 * band, 0.30, color=SIG, alpha=0.18, lw=0))
    if kind == "tilt":
        ax.plot(xs, bowl(xs), color=GREY, lw=0.8, ls="--")
    ax.plot(xs, bowl(xs, tilt), color=INK, lw=1.1)
    if kind == "tilt":
        xm = -tilt / (2 * 0.42)
        ym = bowl(xm, tilt)
        ax.plot([xm], [ym + R], "o", ms=5.5, color=SIG, mec=INK, mew=0.5, zorder=5)
        ax.annotate("", xy=(xm, -0.13), xytext=(0, -0.13),
                    arrowprops=dict(arrowstyle="-|>", lw=0.8, color=INK, mutation_scale=6,
                                    shrinkA=0, shrinkB=0))
        ax.plot([0, 0], [-0.17, -0.09], color=INK, lw=0.8)
        ax.text(0.08, -0.13, "settling shift", ha="left", va="center", fontsize=8)
        ax.text(0, 0.30, "room", ha="center", va="bottom", fontsize=8, color=SIG)
        ax.text(0, 0.85, "compressed: bowl tilts", ha="center", va="top", fontsize=8)
    else:
        ax.plot([0], [R], "o", ms=5.5, color=SIG, mec=INK, mew=0.5, zorder=5)
        ax.annotate("", xy=(-0.09, R + 0.02), xytext=(-0.42, R + 0.08),
                    arrowprops=dict(arrowstyle="-|>", lw=0.8, color=INK, mutation_scale=6,
                                    shrinkA=0, shrinkB=0))
        ax.text(0, 0.85, "finishing steps: level again", ha="center", va="top", fontsize=8)


for ax, kind in zip(sk_axes, ("tilt", "level", "table")):
    cartoon(ax, kind)
fig.text(0.0, 2.10 / H, "a", fontsize=10.5, fontweight="bold", va="bottom")


def draw(ax, key, ls=FIXED_LS, band=True):
    s = S[key]
    _, col, mk = FAMILY[s["family"]]
    x, y = np.array(s["x"]) * s.get("dodge", 1.0), np.array(s["y"])
    if s["lo"] is not None and band:
        ax.fill_between(x, s["lo"], s["hi"], color=col, alpha=0.14, lw=0, zorder=1)
    elif s["lo"] is not None:
        ax.errorbar(x, y, yerr=[y - np.array(s["lo"]), np.array(s["hi"]) - y], fmt="none",
                    ecolor=col, elinewidth=0.6, alpha=0.4, capsize=0, zorder=1)
    ax.plot(x, y, ls=ls, color=col, lw=1.2, zorder=3,
            marker=mk, ms=3.6, fillstyle=FILL[s["platform"]], mfc=col, mfcalt="white", mec=col, mew=0.9)
    return x[-1], y[-1], col


def logx(ax, ticks=(0.05, 0.1, 0.25, 0.5, 1, 2, 4), labels=("0.05", "0.1", "0.25", "0.5", "1", "2", "4"), xlim=XLIM):
    ax.set_xscale("log")
    ax.set_xlim(*xlim)
    ax.set_xticks(ticks)
    ax.set_xticklabels(labels)
    ax.minorticks_off()


# panel b: accuracy points
axb.axhline(0, color=GREY, lw=0.6, zorder=0)
axb.axvline(1, color=fs.GREY_LIGHT, lw=0.6, zorder=0)
ends = []
for key in ("trm", "hrm", "dt", "mdeq"):  # the looped LMs (n<=100 per depth, intervals of +-8 points) are in Table 2 and App. G, not the teaser
    lm = key in ("huginn", "olmo")
    xe, ye, col = draw(axb, key, band=True)
    ends.append([ye, key, col])
ends.sort(key=lambda e: e[0])
pos = [e[0] for e in ends]
for _ in range(100):
    for i in range(1, len(pos)):
        if pos[i] - pos[i - 1] < 1.25:
            m = (pos[i] + pos[i - 1]) / 2
            pos[i - 1], pos[i] = m - 0.625, m + 0.625
for (ye, key, col), yp in zip(ends, pos):
    axb.text(4.25, yp, S[key]["label"], color=col, fontsize=8, va="center", ha="left")
logx(axb, (0.25, 0.5, 1, 2, 4), ("0.25", "0.5", "1", "2", "4"), xlim=(0.2, 4.0))
axb.set_ylim(-11, 3)
axb.set_yticks([-10, -5, 0])
axb.text(1.0, 2.6, " default depth", color=GREY, fontsize=7.5, ha="left", va="top")
axb.set_ylabel("gap to own full precision (points)")
axb.set_title("loops that settle", fontsize=8.5, pad=3)
axb.set_xlabel("loops / default loops")
for sp in ("top", "right"):
    axb.spines[sp].set_visible(False)
fs.panel_label(axb, "b", x=-0.03)

# panel d: diffusion, FID to fp32 samples
axd.axvline(1, color=fs.GREY_LIGHT, lw=0.6, zorder=0)
draw(axd, "ddim")
draw(axd, "ddpm", ls=FRESH_LS)
logx(axd, (0.1, 0.5, 1, 2), ("0.1", "0.5", "1", "2"), xlim=(0.04, 2.6))
axd.set_ylim(0, 330)
axd.set_yticks([0, 150, 300])
axd.set_ylabel("FID to full precision")
axd.set_xlabel("loops / default loops")
axd.set_title("the loop that\ndoes not settle", fontsize=8.5, pad=3)
for sp in ("top", "right"):
    axd.spines[sp].set_visible(False)
axd.text(0.62, 200, "DDIM", color=FAMILY["ddim"][1], fontsize=8, ha="right")
axd.text(1.75, 300, "40 → 304", color=FAMILY["ddim"][1], fontsize=7.5, ha="right", va="bottom")
axd.text(0.05, 62, "DDPM", color=FAMILY["ddpm"][1], fontsize=8, ha="left")
fs.panel_label(axd, "c", x=-0.45, y=1.02)

out = "fig1_levels.pdf"
fig.savefig(out, bbox_inches=None)
print(f"\nwrote {os.path.abspath(out)}")


==> figures/make_fig1_delta.py <==
"""DRAFT alternative Figure 1 panels b/c: change in the gap since the default depth.

Run from this directory:  python make_fig1_delta.py   ->  fig1_delta_draft.pdf
Prints every plotted value with its source file so the audit can check it.

Same models and source files as make_fig1.py, but the statistic plotted is the one the paper tests:
    y(x) = gap(x) - gap(1),   x = loops / default loops >= 1,
where gap(x) = acc_compressed(x) - acc_fp32(x) on the same evaluation rows. A negative value means the gap
widened past the default depth. The interval is a PAIRED bootstrap over evaluation rows: resample rows with
replacement, recompute both gaps on the resampled rows, take the difference (B = 2000, seed 1). y(1) is
exactly zero by construction.

Panel b (loops that settle), all one platform each:
  - TRM Sudoku-MLP, w4g32, nsup 16 -> 32, Babel L40S, n=1000   (breadth/babel/x7rep/depth_sudoku_mlp_w4g32.json)
  - HRM Sudoku-Extreme, w4g32, nsup 16 -> 32, Babel L40S, n=1000 (breadth/babel/x7rep/depth_hrm_sudoku_w4g32.json)
  - DeepThinking maze-33, w4c, iterations 300 -> 1000, p4d A100, n=1000 (breadth/p4d/x1/dt_edge_mazes_s0.json)
  - MDEQ-Small ImageNet, w4g32, Broyden budgets 26 -> 100, Babel L40S, n=5000 (transfer/babel/deq_small_quant.npz)
Panel c (the loop that does not settle): change in FID-5k to the fp32 samples since the default step count.
  - DDIM w4g32, 50 -> 100 steps (transfer/babel/diff_quant.json); FID is one scalar per step count, no interval.
  - DDPM w4g32: its default (1000 steps, the trained chain) is also the largest step count measured, so there
    is no point past x = 1. Its full series (50..1000 steps, x = 0.05..1) is drawn in grey as a reference.
Defaults: TRM/HRM 16 supervision steps; DeepThinking 300 iterations; MDEQ 26 Broyden steps; DDIM 50; DDPM 1000.
"""
import json
import os
import sys

import numpy as np
import matplotlib.pyplot as plt

import figstyle as fs
from families import FAMILY, FRESH_LS, FIXED_LS

ROOT = "/home/stevenkolawole/workspace/emnlp-26/EdgeTRM/results"
B = 2000
SEED = 1


def paired_boot(q1, f1, qx, fx, seed=SEED):
    """95% paired bootstrap interval of  [mean(qx - fx) - mean(q1 - f1)]  over rows.

    q1, f1: per-row correctness of the compressed / fp32 model at the default depth;
    qx, fx: the same rows at depth x. Rows are resampled once and all four means are taken on the same draw."""
    q1, f1, qx, fx = (np.asarray(v, float) for v in (q1, f1, qx, fx))
    n = len(q1)
    assert len(f1) == len(qx) == len(fx) == n
    rng = np.random.default_rng(seed)
    d = (qx - fx) - (q1 - f1)            # per-row change in the gap; the mean over rows is the statistic
    m = np.array([d[rng.integers(0, n, n)].mean() for _ in range(B)])
    return float(d.mean()), float(np.percentile(m, 2.5)), float(np.percentile(m, 97.5))


def show(name, src, xs, ys, lo=None, hi=None, unit="pts", extra=None):
    print(f"\n[{name}]  source: {src}")
    for i, (x, y) in enumerate(zip(xs, ys)):
        ci = "" if lo is None else f"  95% paired CI [{lo[i]:+.2f}, {hi[i]:+.2f}]"
        ex = "" if extra is None else f"  ({extra[i]})"
        print(f"   x={x:<7.3g} change since default={y:+.2f} {unit}{ci}{ex}")
    if lo is not None:
        assert ys[0] == 0.0 and lo[0] == 0.0 and hi[0] == 0.0, f"{name}: x=1 point is not exactly zero"
    else:
        assert ys[0] == 0.0, f"{name}: x=1 point is not exactly zero"
    print("   check: x=1 point is exactly zero -> ok")


def series(xs, Q, F, default_x):
    """xs: depth values (>= default); Q[x], F[x]: per-row correctness arrays. Returns x/default, change, lo, hi."""
    x_out, y, lo, hi, gaps = [], [], [], [], []
    q1, f1 = Q[default_x], F[default_x]
    for xv in xs:
        m, a, b = paired_boot(q1, f1, Q[xv], F[xv])
        x_out.append(xv / default_x); y.append(100 * m); lo.append(100 * a); hi.append(100 * b)
        gaps.append(f"gap={100 * (np.mean(Q[xv]) - np.mean(F[xv])):+.2f}")
    return x_out, y, lo, hi, gaps


# ---------------------------------------------------------------- data
S = {}

# TRM Sudoku-MLP and HRM Sudoku, Babel x7rep (RN124): raw per-row correct_at[nsup] of the nsup=32 records
for key, task, fam, lab in (("trm", "sudoku_mlp", "trm_mlp", "TRM"), ("hrm", "hrm_sudoku", "hrm", "HRM")):
    src = f"{ROOT}/breadth/babel/x7rep/depth_{task}_w4g32.json"
    d = json.load(open(src))
    Hd, Ld = {"sudoku_mlp": (3, 6), "hrm_sudoku": (2, 2)}[task]

    def rec(cell):
        return [r for r in d["records"] if r["cell"] == cell and r["H_cycles"] == Hd and r["L_cycles"] == Ld
                and r["nsup"] >= 32][0]
    fp, q = rec("fp32"), rec("w4g32")
    F = {s: np.array(fp["correct_at"][str(s)], float) for s in (16, 32)}
    Q = {s: np.array(q["correct_at"][str(s)], float) for s in (16, 32)}
    print(f"\n{task} (H={Hd}, L={Ld}) n={len(F[16])}: fp32 exact nsup16 {100*F[16].mean():.1f}, nsup32 "
          f"{100*F[32].mean():.1f}; w4g32 nsup16 {100*Q[16].mean():.1f}, nsup32 {100*Q[32].mean():.1f}")
    x, y, lo, hi, g = series([16, 32], Q, F, 16)
    S[key] = dict(x=x, y=y, lo=lo, hi=hi, family=fam, label=lab)
    show(f"{lab} w4g32 (Babel), x = nsup/16", src, x, y, lo, hi, extra=g)

# DeepThinking maze 33, p4d (RN84): per-row 'correct' lists
src = f"{ROOT}/breadth/p4d/x1/dt_edge_mazes_s0.json"
d = json.load(open(src))
R = {(r["quant"]["spec"], r["iters"]): r for r in d["records"] if str(r["size"]) == "33"}
its = [it for it in sorted({k[1] for k in R if k[0] == "fp32"}) if it >= 300 and ("w4c", it) in R]
F = {it: np.array(R[("fp32", it)]["correct"], float) for it in its}
Q = {it: np.array(R[("w4c", it)]["correct"], float) for it in its}
print("\nDT n=%d; fp32 acc by iters: " % len(F[300])
      + ", ".join(f"{it}:{100*F[it].mean():.1f}" for it in its)
      + "; w4c: " + ", ".join(f"{it}:{100*Q[it].mean():.1f}" for it in its))
x, y, lo, hi, g = series(its, Q, F, 300)
S["dt"] = dict(x=x, y=y, lo=lo, hi=hi, family="dt", label="DeepThinking")
show("DeepThinking maze-33 w4c (p4d), x = iters/300", src, x, y, lo, hi, extra=g)

# MDEQ-Small, Babel (RN53): per-image top-1 bool arrays 'fp32|broyden|c1', 'w4g32|broyden|c1'
src = f"{ROOT}/transfer/babel/deq_small_quant.npz"
z = np.load(src)
buds = [int(b) for b in z["budgets"]]
fpc, qc = z["fp32|broyden|c1"].astype(float), z["w4g32|broyden|c1"].astype(float)
keep = [b for b in buds if b >= 26]
F = {b: fpc[buds.index(b)] for b in keep}
Q = {b: qc[buds.index(b)] for b in keep}
print("\nMDEQ n=%d; fp32 top-1 by budget: " % fpc.shape[1]
      + ", ".join(f"{b}:{100*F[b].mean():.1f}" for b in keep)
      + "; w4g32: " + ", ".join(f"{b}:{100*Q[b].mean():.1f}" for b in keep))
x, y, lo, hi, g = series(keep, Q, F, 26)
S["mdeq"] = dict(x=x, y=y, lo=lo, hi=hi, family="deq", label="MDEQ")
show("MDEQ-Small w4g32 (Babel), x = budget/26", src, x, y, lo, hi, extra=g)

# Diffusion, Babel (RN53): FID-5k between w4g32 samples and fp32 samples; one scalar per step count, no rows
src = f"{ROOT}/transfer/babel/diff_quant.json"
src2 = f"{ROOT}/transfer/babel/diff1000_a.json"
recs = json.load(open(src))["records"] + json.load(open(src2))["records"]
FID = {(r["spec"], r["sampler"]): r["fid_vs_fp32"] for r in recs}
# DDIM: default 50 steps; points at and past the default
ddim_steps = [st for st in (10, 25, 50, 100) if st >= 50]
x = [st / 50 for st in ddim_steps]
y = [FID[("w4g32", f"ddim{st}")] - FID[("w4g32", "ddim50")] for st in ddim_steps]
S["ddim"] = dict(x=x, y=y, lo=None, hi=None, family="ddim", label="DDIM")
show("DDIM w4g32 (Babel), x = steps/50, y = FID(x) - FID(50 steps); no per-row data, FID is one scalar per cell",
     src, x, y, unit="FID", extra=[f"FID={FID[('w4g32', f'ddim{st}')]:.1f}" for st in ddim_steps])
# DDPM: default 1000 steps is the largest step count measured -> no point past x = 1; full series as reference
ddpm_steps = (50, 100, 250, 1000)
x = [st / 1000 for st in ddpm_steps]
y = [FID[("w4g32", f"ddpm{st}")] - FID[("w4g32", "ddpm1000")] for st in ddpm_steps]
S["ddpm"] = dict(x=x, y=y, lo=None, hi=None, family="ddpm", label="DDPM")
print("\nNOTE: DDPM has no point past its default (1000 steps is the largest step count measured); its full "
      "series x = 0.05..1 is drawn in grey as a reference, relative to its 1000-step FID.")
print(f"\n[DDPM w4g32 (Babel), x = steps/1000, y = FID(x) - FID(1000 steps); no per-row data]  source: {src} + {src2}")
for xv, yv, st in zip(x, y, ddpm_steps):
    print(f"   x={xv:<7.3g} change since default={yv:+.2f} FID  (FID={FID[('w4g32', f'ddpm{st}')]:.1f})")
assert y[-1] == 0.0
print("   check: x=1 point is exactly zero -> ok")

# ---------------------------------------------------------------- figure
fs.use()
W, H = fs.TEXT_W, 2.25
fig = plt.figure(figsize=(W, H))


def box(x0, y0, w, h):          # axes rectangle given in inches
    return fig.add_axes([x0 / W, y0 / H, w / W, h / H])


# space on the left (0 .. 1.5 in) is left for the cartoon panel a, to be added later
# Three variants of panel (a), chosen on the command line: "table" (three cartoons, flat table), "slope" (three
# cartoons, slippery slope), "2x2" (four cartoons). Each writes fig1_teaser_<variant>.pdf; main.tex picks one.
VARIANT = sys.argv[1] if len(sys.argv) > 1 else "table"
assert VARIANT in ("table", "slope", "2x2"), VARIANT
if VARIANT == "2x2":
    CW, CH = 1.02, 0.92   # one cartoon cell, inches
    sk_axes = [box(0.0, 1.12, CW, CH), box(CW + 0.04, 1.12, CW, CH), box(0.0, 0.14, CW, CH), box(CW + 0.04, 0.14, CW, CH)]
    KINDS = ("tilt", "level", "slope", "table")
    axb = box(2.62, 0.40, 1.05, 1.55)
else:
    sk_axes = [box(0.0, 0.36 + i * 0.62, 1.40, 0.60) for i in (2, 1, 0)]
    KINDS = ("tilt", "level", VARIANT)
    axb = box(1.95, 0.40, 1.65, 1.55)
axc = box(4.55, 0.40, 0.85, 1.55)
INK, GREY = fs.INK, fs.GREY
SIG = FAMILY["trm_mlp"][1]
FAIL = FAMILY["ddim"][1]

def bowl(x, tilt=0.0):
    return 0.42 * x ** 2 + tilt * x


if VARIANT == "2x2":
    TFS = 7.5
    TITLE = {"tilt": "compressed:\nbowl tilts", "level": "finishing steps:\nlevel again",
             "slope": "slippery slope:\ndrifts away", "table": "flat table:\nnudges add up"}
else:
    TFS = 8
    TITLE = {"tilt": "compressed: bowl tilts", "level": "finishing steps: level again",
             "slope": "slippery slope: does not settle", "table": "flat table: does not settle"}


def cartoon(ax, kind):
    ax.set_xlim(-1.2, 1.2); ax.set_ylim(-0.30, 1.0 if VARIANT == "2x2" else 0.86); ax.axis("off")
    xs = np.linspace(-0.95, 0.95, 200)
    band = 0.20
    R = 0.07
    if kind == "table":
        ax.add_patch(plt.Rectangle((-band, -0.02), 2 * band, 0.30, color=SIG, alpha=0.18, lw=0))
        ax.plot([-0.95, 0.95], [0, 0], color=INK, lw=1.1)
        px = [0.0, 0.14, 0.08, 0.30, 0.24, 0.48, 0.44, 0.70]
        py = [R + 0.05 * (i % 2) for i in range(len(px))]
        ax.plot(px, py, color=GREY, lw=0.7, ls=":")
        ax.plot([0.72], [R], "o", ms=5.5, color=FAIL, mec=INK, mew=0.5, zorder=5)
        ax.text(0, 0.85, TITLE["table"], ha="center", va="top", fontsize=TFS)
        return
    if kind == "slope":
        slope = lambda x: 0.22 - 0.30 * (x + 0.95)
        ax.add_patch(plt.Rectangle((-0.85 - band, slope(-0.85) - 0.02), 2 * band, 0.30, color=SIG, alpha=0.18, lw=0))
        ax.plot(xs, slope(xs), color=INK, lw=1.1)
        px = np.linspace(-0.85, 0.75, 7)
        ax.plot(px, slope(px) + R, color=GREY, lw=0.7, ls=":")
        ax.plot([0.78], [slope(0.78) + R], "o", ms=5.5, color=FAIL, mec=INK, mew=0.5, zorder=5)
        ax.text(0, 0.85, TITLE["slope"], ha="center", va="top", fontsize=TFS)
        return
    tilt = 0.30 if kind == "tilt" else 0.0
    ax.add_patch(plt.Rectangle((-band, -0.02), 2 * band, 0.30, color=SIG, alpha=0.18, lw=0))
    if kind == "tilt":
        ax.plot(xs, bowl(xs), color=GREY, lw=0.8, ls="--")
    ax.plot(xs, bowl(xs, tilt), color=INK, lw=1.1)
    if kind == "tilt":
        xm = -tilt / (2 * 0.42)
        ym = bowl(xm, tilt)
        ax.plot([xm], [ym + R], "o", ms=5.5, color=SIG, mec=INK, mew=0.5, zorder=5)
        ax.annotate("", xy=(xm, -0.13), xytext=(0, -0.13),
                    arrowprops=dict(arrowstyle="-|>", lw=0.8, color=INK, mutation_scale=6,
                                    shrinkA=0, shrinkB=0))
        ax.plot([0, 0], [-0.17, -0.09], color=INK, lw=0.8)
        ax.text(0.08, -0.13, "settling shift", ha="left", va="center", fontsize=7)
        ax.text(0, 0.30, "room", ha="center", va="bottom", fontsize=7, color=SIG)
        ax.text(0, 0.85, TITLE["tilt"], ha="center", va="top", fontsize=TFS)
    else:
        ax.plot([0], [R], "o", ms=5.5, color=SIG, mec=INK, mew=0.5, zorder=5)
        ax.annotate("", xy=(-0.09, R + 0.02), xytext=(-0.42, R + 0.08),
                    arrowprops=dict(arrowstyle="-|>", lw=0.8, color=INK, mutation_scale=6,
                                    shrinkA=0, shrinkB=0))
        ax.text(0, 0.85, TITLE["level"], ha="center", va="top", fontsize=TFS)


for ax, kind in zip(sk_axes, KINDS):
    cartoon(ax, kind)
fig.text(0.0, 2.10 / H, "a", fontsize=10.5, fontweight="bold", va="bottom")



def draw(ax, key, ls=FIXED_LS, color=None, band=True, alpha=1.0):
    s = S[key]
    _, col, mk = FAMILY[s["family"]]
    col = color or col
    x, y = np.array(s["x"]), np.array(s["y"])
    if s["lo"] is not None and band:
        ax.fill_between(x, s["lo"], s["hi"], color=col, alpha=0.14, lw=0, zorder=1)
    ax.plot(x, y, ls=ls, color=col, lw=1.2, zorder=3, alpha=alpha,
            marker=mk, ms=3.6, mfc=col, mec=col, mew=0.9)
    return x[-1], y[-1], col


# panel b: change in gap since the default depth, paired bootstrap band
axb.axhline(0, color=GREY, lw=0.6, zorder=0)
ends = []
for key in ("trm", "hrm", "dt", "mdeq"):
    xe, ye, col = draw(axb, key)
    ends.append([ye, key, col])
ends.sort(key=lambda e: e[0])
pos = [e[0] for e in ends]
SEP = 0.9
for _ in range(100):
    for i in range(1, len(pos)):
        if pos[i] - pos[i - 1] < SEP:
            m = (pos[i] + pos[i - 1]) / 2
            pos[i - 1], pos[i] = m - SEP / 2, m + SEP / 2
for (ye, key, col), yp in zip(ends, pos):
    axb.text(4.25, yp, S[key]["label"], color=col, fontsize=8, va="center", ha="left")
axb.set_xscale("log")
axb.set_xlim(0.93, 4.0)
axb.set_xticks([1, 2, 4])
axb.set_xticklabels(["1", "2", "4"])
axb.minorticks_off()
lo_all = min(min(S[k]["lo"]) for k in ("trm", "hrm", "dt", "mdeq"))
hi_all = max(max(S[k]["hi"]) for k in ("trm", "hrm", "dt", "mdeq"))
yl = max(3.0, np.ceil(max(-lo_all, hi_all) + 0.5))
axb.set_ylim(-yl, yl)
axb.set_yticks([-yl, 0, yl] if yl <= 3 else [-yl, -yl / 2, 0, yl / 2, yl])
axb.set_ylabel("change in gap since\ndefault depth (points)")
axb.set_xlabel("loops / default loops")
axb.set_title("loops that settle", fontsize=8.5, pad=3)
for sp in ("top", "right"):
    axb.spines[sp].set_visible(False)
axb.text(0.02, 0.03, "below 0: gap widens", transform=axb.transAxes, color=GREY, fontsize=7.5, ha="left", va="bottom")
fs.panel_label(axb, "b", x=-0.03)

# panel c: change in FID since the default step count
axc.axhline(0, color=GREY, lw=0.6, zorder=0)
draw(axc, "ddpm", ls=FRESH_LS, color=GREY, alpha=0.9)
draw(axc, "ddim")
axc.set_xscale("log")
axc.set_xlim(0.04, 4.0)
axc.set_xticks([0.1, 1])
axc.set_xticklabels(["0.1", "1"])
axc.minorticks_off()
axc.set_ylim(-10, 160)
axc.set_yticks([0, 70, 140])
axc.set_ylabel("change in FID")
axc.yaxis.set_label_coords(-0.32, 0.5)
axc.set_xlabel("loops / default loops", labelpad=1)
axc.set_title("the loop that\ndoes not settle", fontsize=8.5, pad=3)
for sp in ("top", "right"):
    axc.spines[sp].set_visible(False)
axc.text(1.0, 100, "DDIM", color=FAMILY["ddim"][1], fontsize=8, ha="right", va="bottom")
axc.text(2.0, S["ddim"]["y"][-1] + 6, f"{S['ddim']['y'][-1]:+.0f}", color=FAMILY["ddim"][1],
         fontsize=7.5, ha="right", va="bottom")
axc.text(0.05, 20, "DDPM", color=GREY, fontsize=7.5, ha="left", va="bottom")
fs.panel_label(axc, "c", x=-0.45, y=1.02)

out = f"fig1_teaser_{VARIANT}.pdf"
# figstyle sets savefig.bbox = "tight"; the empty cartoon space on the left would then be cropped away, so the
# page is saved at its printed size (5.5 x 2.0 in) instead
plt.rcParams["savefig.bbox"] = None
fig.savefig(os.path.join(os.path.dirname(os.path.abspath(__file__)), out), bbox_inches=None)
print(f"\nwrote {os.path.join(os.path.dirname(os.path.abspath(__file__)), out)}")


==> figures/make_fig2.py <==
"""Figure 2 (sec:fixedfresh): fixed vs fresh error.

(a) Babel L40S (filled markers): gap to each model's own fp32 reference (exact-match points, same 1800
    puzzles, same step count) at 16 / 64 / 512 supervision steps; mean over 5 draws, t-interval (df 4, 95%).
    Gap logic reused from EdgeTRM/analyze_difficulty.py gapdepth (load_strat("rb_babel"), fp32 = recs["fp32"]).
(b) p4d A100 (open markers): TRM Sudoku-MLP exact accuracy at 16 steps vs sigma, four arms, mean and
    min-max over 3 draws (EdgeTRM/results/breadth/p4d/x7/bn_sudoku_mlp_d{0,1,2}.json).
The two platforms are never pooled. Run from this directory:  python make_fig2.py
Every plotted value is printed with its source file.
"""
import json
import math
import sys
from pathlib import Path

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.lines import Line2D

import figstyle
import families

HERE = Path(__file__).resolve().parent
EDGE = HERE.parents[1] / "EdgeTRM"
sys.path.insert(0, str(EDGE))
import analyze_difficulty as AD  # noqa: E402

RB_DIR = EDGE / "results" / "breadth" / "babel" / "x1rb"
X7_DIR = EDGE / "results" / "breadth" / "p4d" / "x7"
OUT = HERE / "fig2_fixedfresh.pdf"

KS = (16, 64, 512)
TCRIT4 = 2.776  # t_{0.975, df=4}

# fixed (weight noise) = the paper's fail red; fresh (activation noise) = TRM-MLP family blue
FRESH_C = {"lo": "#7FA6DC", "hi": figstyle.BLUE}
FIXED_C = {"lo": "#B5B5B5", "hi": "#4D4D4D"}

PANELS = [  # (task, family key, title, [(spec, kind, shade)])
    ("sudoku_mlp", "trm_mlp", "TRM Sudoku-MLP",
     [("anoise0.15", "fresh", "lo"), ("anoise0.2", "fresh", "hi"),
      ("noise0.08", "fixed", "lo"), ("noise0.1", "fixed", "hi")]),
    ("sudoku_attn", "trm_attn", "TRM Sudoku-attn.",
     [("anoise0.4", "fresh", "lo"), ("anoise0.5", "fresh", "hi"),
      ("noise0.5", "fixed", "lo"), ("noise0.6", "fixed", "hi")]),
    ("hrm_sudoku", "hrm", "HRM Sudoku",
     [("anoise0.4", "fresh", "hi"), ("noise0.5", "fixed", "hi")]),
]


def panel_a_data():
    out = {}
    for task, fam, title, cells in PANELS:
        recs, rows = AD.load_strat(task, "rb_babel")
        F = recs["fp32"]["B"]
        print(f"\n[a] {title}: fp32 reference {RB_DIR / recs['fp32']['file']} (n={len(rows)} puzzles); "
              f"fp32 acc % at 16/64/512 = " + " / ".join(f"{100*F[:, k-1].mean():.2f}" for k in KS))
        for spec, kind, shade in cells:
            draws = sorted(s for s in recs if s.split("@s")[0] == spec and "@s" in s)
            per = []
            n_catch = 0
            for s in draws:
                Bq = recs[s]["B"]
                g = [100 * (Bq[:, k - 1].mean() - F[:, k - 1].mean()) for k in KS]
                d = (Bq[:, 511].astype(float) - F[:, 511]) - (Bq[:, 15].astype(float) - F[:, 15])
                mu, se = d.mean(), d.std(ddof=1) / math.sqrt(len(d))
                lo = mu - 1.96 * se
                n_catch += lo > 0
                per.append(g)
                print(f"    {spec:11s} {s.split('@')[1]}  gap16/64/512 = " + " / ".join(f"{x:+6.2f}" for x in g)
                      + f"   D = {100*mu:+.2f} [{100*lo:+.2f},{100*(mu+1.96*se):+.2f}]   <- {RB_DIR / recs[s]['file']}")
            per = np.array(per)
            m = per.mean(0)
            h = TCRIT4 * per.std(0, ddof=1) / math.sqrt(len(per))
            print(f"  PLOTTED {spec} ({kind}), n draws {len(per)}: mean gap16/64/512 = "
                  + " / ".join(f"{a:+.2f} [{a-b:+.2f},{a+b:+.2f}]" for a, b in zip(m, h))
                  + f"; draws with D CI > 0: {n_catch}/{len(per)}")
            out[(task, spec)] = (m, h, kind, shade)
    return out


def panel_b_data():
    arms = {}
    fp32 = []
    for dr in (0, 1, 2):
        f = X7_DIR / f"bn_sudoku_mlp_d{dr}.json"
        d = json.load(open(f))
        for r in d["records"]:
            assert r["nsup"] == 16 and r["n"] == 1000
            acc = 100 * r["exact"][-1]
            if r["cell"] == "fp32":
                fp32.append((acc, f))
                continue
            kind, sig = (r["a"] or r["w"])
            if kind in ("an", "af", "ab", "wn"):
                arms.setdefault(kind, {}).setdefault(sig, []).append((acc, f.name))
    print(f"\n[b] TRM Sudoku-MLP, p4d A100, n=1000, 16 steps; fp32 exact % per file: "
          + ", ".join(f"{a:.1f} ({f})" for a, f in fp32))
    fp = float(np.mean([a for a, _ in fp32]))
    res = {}
    for kind in ("an", "af", "ab", "wn"):
        sig = np.array(sorted(arms[kind]))
        vals = np.array([[a for a, _ in sorted(arms[kind][s], key=lambda t: t[1])] for s in sig])
        assert vals.shape[1] == 3
        res[kind] = (sig, vals.mean(1), vals.min(1), vals.max(1))
        print(f"  PLOTTED arm {kind} (sources {X7_DIR}/bn_sudoku_mlp_d0/d1/d2.json):")
        for s, v in zip(sig, vals):
            print(f"    sigma {s:<5g} draws d0/d1/d2 = {v[0]:.1f}/{v[1]:.1f}/{v[2]:.1f}  mean {v.mean():.2f} "
                  f"min {v.min():.1f} max {v.max():.1f}")
        # half-accuracy point per draw (acc = fp32/2), linear interpolation in sigma between grid points
        halves = []
        for j in range(3):
            y = vals[:, j]
            i = np.where(y < fp / 2)[0][0]
            halves.append(sig[i - 1] + (fp / 2 - y[i - 1]) * (sig[i] - sig[i - 1]) / (y[i] - y[i - 1]))
        print(f"    half-accuracy sigma (acc = {fp/2:.2f}%, linear interp) per draw: "
              + ", ".join(f"{x:.3f}" for x in halves) + " (cross-check only, not plotted)")
    return res, fp


def label_ends(ax, items, min_sep):
    """items: list of (y, text, colour); nudge apart vertically by at least min_sep (data units)."""
    items = sorted(items, key=lambda t: t[0])
    ys = [t[0] for t in items]
    for i in range(1, len(ys)):
        if ys[i] - ys[i - 1] < min_sep:
            ys[i] = ys[i - 1] + min_sep
    for (y0, txt, c), y in zip(items, ys):
        ax.text(640, y, txt, color=c, fontsize=8, va="center", ha="left")


def main():
    figstyle.use()
    A = panel_a_data()
    Bres, fp = panel_b_data()

    fig = plt.figure(figsize=(figstyle.TEXT_W, 2.1))
    outer = GridSpec(1, 2, figure=fig, width_ratios=[1.75, 3.25], wspace=0.22,
                     left=0.082, right=0.965, bottom=0.165, top=0.80)
    gsa = outer[0, 1].subgridspec(1, 3, wspace=0.78)
    ylims = {"sudoku_mlp": (-9.5, 1), "sudoku_attn": (-28.5, 1.5), "hrm_sudoku": (-19, 1)}
    yticks = {"sudoku_mlp": [-8, -4, 0], "sudoku_attn": [-20, -10, 0], "hrm_sudoku": [-15, -10, -5, 0]}
    axes_a = []
    for i, (task, fam, title, cells) in enumerate(PANELS):
        ax = fig.add_subplot(gsa[0, i])
        axes_a.append(ax)
        mk = families.FAMILY[fam][2]
        ax.axhline(0, color=figstyle.GREY_LIGHT, lw=0.8, zorder=0)
        ends = []
        for spec, kind, shade in cells:
            m, h, _, _ = A[(task, spec)]
            c = (FRESH_C if kind == "fresh" else FIXED_C)[shade]
            ls = families.FRESH_LS if kind == "fresh" else families.FIXED_LS
            ax.fill_between(KS, m - h, m + h, color=c, alpha=0.18, lw=0)
            ax.plot(KS, m, ls=ls, color=c, marker=mk, ms=3.2, mfc=c, mec=c,
                    fillstyle=families.PLATFORM_MARKER_FILL["babel"], lw=1.2)
            ends.append((m[-1], spec.replace("anoise", "").replace("noise", ""), c))
        rng = ylims[task][1] - ylims[task][0]
        label_ends(ax, ends, min_sep=0.085 * rng)
        ax.set_xscale("log")
        ax.set_xlim(12, 620)
        ax.set_xticks(KS)
        ax.set_xticklabels([str(k) for k in KS])
        ax.minorticks_off()
        ax.set_ylim(*ylims[task])
        ax.set_yticks(yticks[task])
        ax.set_title(title, fontsize=9, pad=3)
        ax.spines["right"].set_visible(False)
        ax.spines["top"].set_visible(False)
    axes_a[0].set_ylabel("gap to full precision (points)")
    axes_a[1].set_xlabel("supervision steps")
    figstyle.panel_label(axes_a[0], "b", x=-0.30, y=1.13)
    # one key for panel (a): line style + hue = fresh vs fixed; numbers at line ends = sigma
    key = [Line2D([], [], color=FRESH_C["hi"], ls=families.FRESH_LS, lw=1.2),
           Line2D([], [], color=FIXED_C["hi"], ls=families.FIXED_LS, lw=1.2)]
    leg = fig.legend(key, ["fresh act. noise", "fixed weight noise"],
               loc="lower left", bbox_to_anchor=(axes_a[0].get_position().x0 - 0.02, 0.905), ncol=3,
               fontsize=8.5, handlelength=1.8, handletextpad=0.4, columnspacing=0.8, borderaxespad=0, borderpad=0)
    # the numbers at the line ends are noise levels; say so once, right-aligned over the HRM panel
    fig.canvas.draw()
    lx1 = fig.transFigure.inverted().transform(leg.get_window_extent())[1, 0]
    note = fig.text(lx1 + 0.018, 0.905, "end labels: $\\sigma$", ha="left", va="bottom", fontsize=8.5,
                    color=figstyle.INK)

    # ---- (b)
    ax = fig.add_subplot(outer[0, 0])
    arm_style = {  # label, colour, marker, linestyle
        "an": ("fresh act.", FRESH_C["hi"], "o", families.FRESH_LS),
        "af": ("fixed act.", "#B5B5B5", "s", families.FIXED_LS),
        "ab": ("fixed act. bias", "#7F7F7F", "^", families.FIXED_LS),
        "wn": ("fixed weight", figstyle.INK, "D", families.FIXED_LS),
    }
    ax.axhline(fp, color=figstyle.GREY, lw=0.8, ls=":", zorder=0)
    ax.text(1.0, fp + 1.5, "full precision", ha="right", va="bottom", fontsize=8, color=figstyle.GREY)
    handles = []
    for kind in ("an", "af", "ab", "wn"):
        sig, m, lo, hi = Bres[kind]
        lab, c, mk, ls = arm_style[kind]
        ax.fill_between(sig, lo, hi, color=c, alpha=0.18, lw=0)
        ln, = ax.plot(sig, m, ls=ls, color=c, marker=mk, ms=3.2, mec=c, mfc="none",
                      fillstyle=families.PLATFORM_MARKER_FILL["p4d"], mew=0.8, lw=1.2)
        handles.append((ln, lab))
    ax.set_xscale("log")
    ax.set_xlim(0.017, 1.15)
    ax.set_xticks([0.02, 0.05, 0.1, 0.2, 0.5, 1])
    ax.set_xticklabels(["0.02", "0.05", "0.1", "0.2", "0.5", "1"])
    ax.minorticks_off()
    ax.set_ylim(-2, 80)
    ax.set_yticks([0, 20, 40, 60])
    ax.set_xlabel("noise level $\\sigma$")
    ax.set_ylabel("exact accuracy (%)", labelpad=2)
    ax.set_title("TRM Sudoku-MLP", fontsize=9, pad=3)
    ax.legend([h for h, _ in handles], [l for _, l in handles], loc="lower left", fontsize=8,
              handlelength=1.8, borderaxespad=0.1, labelspacing=0.25, handletextpad=0.4, bbox_to_anchor=(-0.01, 0.0))
    figstyle.panel_label(ax, "a", x=-0.22, y=1.13)
    fig.canvas.draw()
    nx1 = fig.transFigure.inverted().transform(note.get_window_extent())[1, 0]
    bx0 = fig.transFigure.inverted().transform(ax.texts[-1].get_window_extent())[0, 0]
    print(f"layout check: key note ends at x={nx1:.3f}, panel label b starts at x={bx0:.3f}"
          + ("  OVERLAP" if nx1 > bx0 - 0.005 else "  ok"))
    for a in axes_a:
        a.set_title(a.get_title(), fontsize=9, pad=3)

    plt.rcParams["savefig.bbox"] = "standard"  # exact printed size, no tight crop
    fig.savefig(OUT)
    w, h = fig.get_size_inches()
    print(f"\nwrote {OUT} (figsize {w:.2f} x {h:.2f} in before tight bbox)")


if __name__ == "__main__":
    main()


==> figures/make_fig3.py <==
"""Figure 3 (fig:return): the failed model comes back.

(a) Retained accuracy on collapsed models after k finishing steps, k in {0,1,2,4,8,16}, one panel per platform
    (Babel L40S; p4d A100), one line per finishing map (fp32, w8c, w4c). Retained = accuracy after k steps of the
    finishing map started from the compressed model's own settled state, divided by fp32 accuracy on the same
    examples; the line is the median over collapsed models (compressed-alone retained < 0.5), the band the
    interquartile range of the fp32 map. k = 0 is the compressed model alone.
    Source: EdgeTRM/results/breadth/{babel,p4d}/x2_retk/retk_*.json, loaded and filtered exactly as
    EdgeTRM/x2_retk_analyze.py does (fp32 acc >= 10%, >= 1 fp32-correct example, weight-quant / act-quant /
    weight-noise cells). Audited in REWRITE_NOTES item 136 (Babel 0.29/0.51/0.75/0.88/0.96 vs 0.05; w8c 0.95,
    fp32 0.96, w4c 0.90) and X2.md K-sweep (p4d 0.33/0.69/0.81/0.88/0.96 vs 0.01; w4c 0.87).
(b) Finishing law (P2): predicted gain = return rate x accuracy gap, against the observed gain of 8 fp32 finishing
    steps after 16 compressed steps (M1 c16.P8 - c16), for the 20 matched cells (per-example agreement >= 98%).
    All Babel. Source: EdgeTRM/results/breadth/x2_return.json ["P2"]["rows"] (written by x2_return_analyze.py;
    table in x2_return_readout.md). Audited in REWRITE_NOTES items 132 and 136 (20/20, mean 1.52 pts, r 0.997).

Babel and p4d are never pooled. Run: python make_fig3.py  -> fig3_return.pdf (prints every plotted value).
"""
import json
import os
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
import figstyle as fs  # noqa: E402
from families import FAMILY  # noqa: E402

EDGE = Path(os.environ.get("EDGETRM", HERE.parents[1] / "EdgeTRM"))
sys.path.insert(0, str(EDGE))
from x2_retk_analyze import load  # noqa: E402  (same loader and filters as the audited read-out)

fs.use()
import matplotlib as mpl  # noqa: E402
mpl.rcParams["savefig.bbox"] = "standard"   # keep the drawn 5.5 in width (fonts at true size)
import matplotlib.pyplot as plt  # noqa: E402

KS = [1, 2, 4, 8, 16]
XPOS = {0: 0, 1: 1, 2: 2, 4: 3, 8: 4, 16: 5}          # log2 spacing for k >= 1; k = 0 one step to the left
MAPS = [("fp32", fs.GREY, "-", "o"), ("w8c", fs.BLUE, "--", "s"), ("w4c", fs.GREY_LIGHT, ":", "^")]
PLAT = [("babel", "(i)"), ("p4d", "(ii)")]
FAMKEY = {"HRM": "hrm", "TRM-attn": "trm_attn", "TRM-MLP": "trm_mlp"}


def collapsed_cells(plat):
    res = EDGE / "results" / "breadth" / plat / "x2_retk"
    rows = [r for r in load(res) if r["acc_f"] >= 0.10 and r["n_fc"] > 0]
    main_ = [r for r in rows if r["ctype"] in ("weight-quant", "act-quant", "weight-noise")]
    return res, rows, [r for r in main_ if r["collapse"]]


def main():
    fig = plt.figure(figsize=(fs.TEXT_W, 2.0))
    gs = fig.add_gridspec(1, 3, width_ratios=[1, 1, 1.18], wspace=0.42, left=0.08, right=0.99, bottom=0.2, top=0.93)
    axa = [fig.add_subplot(gs[0, 0])]
    axa.append(fig.add_subplot(gs[0, 1], sharey=axa[0]))
    axb = fig.add_subplot(gs[0, 2])

    print("=== Figure 3(a): median retained accuracy over collapsed models (acc after k steps / fp32 acc)")
    for ax, (plat, pname) in zip(axa, PLAT):
        res, rows, col = collapsed_cells(plat)
        print(f"[{pname}] source {res}/retk_*.json: {len({r['file'] for r in rows})} files, {len(rows)} cells, "
              f"{len(col)} collapsed")
        k0 = np.array([r["retained"] for r in col])
        ax.axhline(1.0, color=fs.GREY_LIGHT, lw=0.8, zorder=0)
        ax.axhline(np.median(k0), color=fs.GREY_LIGHT, lw=0.8, ls="--", zorder=0)
        print(f"  k=0 (compressed alone): median {np.median(k0):.3f}")
        for mp, c, ls, mk in MAPS:
            cells = [r for r in col if mp in r["maps"]]
            vals = np.array([[r["maps"][mp]["acc"][str(k)] / r["acc_f"] for k in KS] for r in cells])
            med = np.concatenate([[np.median(k0)], np.median(vals, axis=0)])
            xs = list(XPOS.values())
            if mp == "fp32":
                q1 = np.concatenate([[np.percentile(k0, 25)], np.percentile(vals, 25, axis=0)])
                q3 = np.concatenate([[np.percentile(k0, 75)], np.percentile(vals, 75, axis=0)])
                ax.fill_between(xs, q1, q3, color=fs.GREY_LIGHT, alpha=0.55, lw=0, zorder=1)
                print(f"  fp32 IQR k=0..16: " + " ".join(f"[{a:.2f},{b:.2f}]" for a, b in zip(q1, q3)))
            ax.plot(xs, med, color=c, ls=ls, marker=mk, ms=4.2 if mp == "fp32" else 2.8,
                    lw=2.2 if mp == "fp32" else 1.1, zorder=3 if mp != "fp32" else 2,
                    mfc=c if mp != "w4c" else "white", mec=c)
            print(f"  {mp:5s} (n={len(cells)} cells) k=0/1/2/4/8/16: " + " / ".join(f"{v:.3f}" for v in med))
        ax.set_xticks(list(XPOS.values()))
        ax.set_xticklabels([str(k) for k in XPOS])
        ax.set_xlim(-0.3, 5.3)
        ax.set_ylim(0, 1.05)
        ax.set_xlabel("finishing steps $k$")
        ax.text(0.97, 0.22, f"{pname} {len(col)} models", transform=ax.transAxes, fontsize=8.5,
                va="bottom", ha="right", color=fs.INK)
        ax.text(5.25, np.median(k0) + 0.025, "compressed alone", fontsize=7.5, color=fs.GREY, ha="right", va="bottom")
    axa[0].set_ylabel("retained accuracy")
    plt.setp(axa[1].get_yticklabels(), visible=False)
    # direct labels on the right-hand panel, at k = 16
    ax = axa[1]
    ax.text(4.95, 0.81, "4-bit", color=fs.GREY, fontsize=8.5, ha="right", va="top")
    ax.text(3.7, 0.985, "full precision", color=fs.GREY, fontsize=8.5, ha="right", va="bottom")
    ax.text(3.7, 0.985, " 8-bit", color=fs.BLUE, fontsize=8.5, ha="left", va="bottom")
    ax.plot([4.45, 4.85], [0.99, 0.965], color=fs.GREY, lw=0.4)
    axa[0].text(3.25, 0.56, "interquartile range", color=fs.GREY, fontsize=7.5, ha="left", va="center")
    fs.panel_label(axa[0], "a", x=-0.2)

    # (b) finishing law
    src = EDGE / "results" / "breadth" / "x2_return.json"
    p2 = json.load(open(src))["P2"]
    m = [o for o in p2["rows"] if o["matched"]]
    pred = np.array([o["pred_gain"] for o in m]) * 100
    obs = np.array([o["obs_gain"] for o in m]) * 100
    print(f"\n=== Figure 3(b): finishing law, source {src} ['P2']['rows'] with matched = True (Babel)")
    for o in m:
        print(f"  {o['family']:9s} {o['model']:12s} {o['cell']:9s} match {o['match_c16']:.3f}  pred {100*o['pred_gain']:6.2f}"
              f"  obs {100*o['obs_gain']:6.2f}  ok {o['ok']}")
    mae = np.mean(np.abs(pred - obs))
    r = np.corrcoef(pred, obs)[0, 1]
    ok = sum(o["ok"] for o in m)
    print(f"  n = {len(m)}; within max(2 pts, 25% of obs): {ok}/{len(m)}; mean |pred - obs| {mae:.2f} pts; r = {r:.4f}")
    lim = 90
    yy = np.linspace(0, lim, 400)
    tol = np.maximum(2.0, 0.25 * yy)
    axb.fill_betweenx(yy, yy - tol, yy + tol, color=fs.BLUE_LIGHT, lw=0, zorder=0)
    axb.plot([0, lim], [0, lim], color=fs.GREY, lw=0.8, zorder=1)
    for fam in ["TRM-MLP", "TRM-attn", "HRM"]:
        lab, c, mk = FAMILY[FAMKEY[fam]]
        s = [i for i, o in enumerate(m) if o["family"] == fam]
        axb.scatter(pred[s], obs[s], s=16, marker=mk, color=c, edgecolor="white", linewidths=0.4, zorder=3)
    axb.set_xlim(-2, lim)
    axb.set_ylim(-2, lim)
    axb.set_xlabel("predicted gain (points)")
    axb.set_ylabel("observed gain (points)")
    axb.set_aspect("equal", adjustable="box")
    # direct family labels
    axb.text(62, 53, "TRM (MLP)", color=FAMILY["trm_mlp"][1], fontsize=8, ha="left", va="top")
    axb.text(76, 84, "TRM (attention)", color=FAMILY["trm_attn"][1], fontsize=8, ha="right", va="center")
    axb.text(33, 13, "HRM", color=FAMILY["hrm"][1], fontsize=8, ha="left", va="center")
    axb.text(2, 74, f"{ok}/{len(m)} within\ntolerance", color=fs.BLUE, fontsize=8.5, ha="left", va="top")
    axb.text(2, 55, f"$r$ = {r:.3f}", color=fs.INK, fontsize=8, ha="left", va="top")
    fs.panel_label(axb, "b", x=-0.22)

    out = HERE / "fig3_return.pdf"
    fig.savefig(out, bbox_inches=None)  # exact printed size, no tight crop
    print(f"\nwrote {out}")


if __name__ == "__main__":
    main()


==> figures/make_fig4.py <==
"""Figure 4 (fig:widthlaw): tolerance is room over push.

(a) Predicted tolerance delta*/S (x) against measured sigma_1/2 (y), log-log, one point per model.
    Fit points: the 19 scored models of the one-platform-per-model fit (each model's S and sigma_1/2 from one
    platform; low-fp32 variants and the censored attn w512 s0 row excluded), x = delta*/S with the fitted
    delta* = 0.344. Identity line; shaded band = leave-one-model-out median error factor (x1.52).
    Source: EdgeTRM/results/breadth/x2_sens_fit_same.json ("rows", "all", "loo"; table in x2_sens_fit_same.md).
    Audited: REWRITE_NOTES item 102 AUDIT line and item 112 (19 models, delta* 0.344, R^2 0.72, LOO x1.52 median,
    worst x2.74 MDEQ-XL).
    Later seeds (open-with-dot markers, Babel, not in the fit): the six X5 mixer seeds (attention and MLP, width 512,
    s3-s5) placed at the frozen parameter-free rule sigma_1/2 = 0.4033/S(0.05), as it was stated before scoring.
    S and the prediction: EdgeTRM/results/breadth/babel/x2/sens/predictions.jsonl. Measured sigma_1/2: X2's own
    width protocol, EdgeTRM/sens_analyze.widths() on results/breadth/babel/x2/sens/wid_x5_*_seed{0,1,2}.json.
    Audited: REWRITE_NOTES item 123 addendum (0.709/0.578/0.723 and 0.176/0.158/0.147 vs 0.537/0.563/0.603 and
    0.268/0.284/0.236).
(b) sigma_1/2 by mixer at width 512, per evaluation platform, one point per seed. Babel: s0-s2 (X2 Babel width
    sweep, wid_trm_sudoku_{attn,mlp}_w512_s*_babel_seed*.json) and s3-s5 (wid_x5_*); p4d: s0-s2 (variants_noise,
    results/breadth/p4d/variants_noise/trm_sudoku_*_w512_*.json). All computed with sens_analyze.widths(), the
    function behind the audited fit tables. p4d attention s0 is censored (> 0.7, drawn as an arrow at 0.7).

Platforms are never pooled in one series: marker fill encodes the platform (Babel filled, p4d open).
Run: python make_fig4.py  -> fig4_widthlaw.pdf (prints every plotted value).
"""
import json
import os
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
import figstyle as fs  # noqa: E402
from families import FAMILY  # noqa: E402

EDGE = Path(os.environ.get("EDGETRM", HERE.parents[1] / "EdgeTRM"))
sys.path.insert(0, str(EDGE))
os.chdir(EDGE)                     # sens_analyze resolves its inputs relative to its own file; chdir is harmless
import sens_analyze  # noqa: E402

fs.use()
import matplotlib as mpl  # noqa: E402
mpl.rcParams["savefig.bbox"] = "standard"   # keep the drawn 5.5 in width (fonts at true size)
import matplotlib.pyplot as plt  # noqa: E402

BR = EDGE / "results" / "breadth"
NICE = {"deq_transformer": "DEQ-Transformer", "mdeq_small": "MDEQ-Small", "mdeq_xl": "MDEQ-XL"}


def famkey(model, fam):
    if fam == "TRM":
        return "trm_attn" if "attn" in model else "trm_mlp"
    return {"HRM": "hrm", "DT": "dt", "DEQ": "deq"}[fam]


def main():
    fit = json.load(open(BR / "x2_sens_fit_same.json"))
    rows = [r for r in fit["rows"] if r["sigma_half"] is not None and not r["low_fp32"]]
    dstar = fit["all"]["delta_star"]
    loo = [abs(np.log(x["ratio"])) for x in fit["loo"]]
    band = float(np.exp(np.median(loo)))
    worst = max(fit["loo"], key=lambda x: abs(np.log(x["ratio"])))
    print(f"=== Figure 4(a): source {BR / 'x2_sens_fit_same.json'}")
    print(f"  fit models n = {len(rows)} (json all.n = {fit['all']['n']}); delta* = {dstar:.4f}; "
          f"R^2 = {fit['all']['r2_slope_minus1']:.3f}; free slope = {fit['all']['free_fit_intercept_slope'][1]:.3f}")
    print(f"  LOO median factor x{band:.3f} over {len(loo)} models; worst x{np.exp(max(loo)):.3f} ({worst['model']})")
    assert len(rows) == 19 and fit["all"]["n"] == 19

    W, _ = sens_analyze.widths()
    preds = {}
    for line in open(BR / "babel" / "x2" / "sens" / "predictions.jsonl"):
        d = json.loads(line)
        if d["model"].startswith("x5_"):
            preds[d["model"]] = d                      # duplicates carry identical S and prediction
    seeds = []
    for m in sorted(preds):
        meas = W[m][0]
        seeds.append((m, preds[m]["S"], preds[m]["sigma_half_pred"], meas))

    fig = plt.figure(figsize=(fs.TEXT_W, 2.1))
    gs = fig.add_gridspec(1, 2, width_ratios=[1.3, 1], wspace=0.3, left=0.085, right=0.99, bottom=0.21, top=0.93)
    ax = fig.add_subplot(gs[0, 0])
    axb = fig.add_subplot(gs[0, 1])

    lo, hi = 0.08, 2.4
    xx = np.geomspace(lo, hi, 50)
    ax.fill_between(xx, xx / band, xx * band, color=fs.GREY_LIGHT, alpha=0.6, lw=0, zorder=0)
    ax.plot(xx, xx, color=fs.GREY, lw=0.8, zorder=1)
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlim(lo, hi)
    ax.set_ylim(lo, hi)
    ax.set_aspect("equal", adjustable="box")
    ticks = [0.1, 0.2, 0.5, 1, 2]
    for a in (ax.xaxis, ax.yaxis):
        a.set_major_locator(mpl.ticker.FixedLocator(ticks))
        a.set_major_formatter(mpl.ticker.FixedFormatter([str(t) for t in ticks]))
        a.set_minor_formatter(mpl.ticker.NullFormatter())

    print("  model | family | platform | S(0.05) | predicted delta*/S | measured sigma_1/2 | meas/pred")
    for r in rows:
        k = famkey(r["model"], r["family"])
        _, c, mk = FAMILY[k]
        x, y = dstar / r["S"], r["sigma_half"]
        filled = r["platform"] == "babel"
        ax.scatter([x], [y], s=18, marker=mk, facecolor=c if filled else "white", edgecolor=c,
                   linewidths=0.4 if filled else 0.9, zorder=3 if filled else 2)
        print(f"  {r['model']:26s} {k:8s} {r['platform']:5s} {r['S']:.3f}  {x:.3f}  {y:.3f}  {y / x:.2f}")
    print(f"\n  later seeds (Babel, not in fit): frozen rule 0.4033/S; source {BR}/babel/x2/sens/predictions.jsonl and "
          f"wid_x5_*_seed*.json")
    for m, S, p, meas in seeds:
        k = "trm_attn" if "attn" in m else "trm_mlp"
        _, c, mk = FAMILY[k]
        ax.scatter([p], [meas], s=30, marker=mk, facecolor="white", edgecolor=c, linewidths=0.9, zorder=4)
        ax.scatter([p], [meas], s=5, marker="o", color=c, zorder=5)
        err = max(meas / p, p / meas)
        print(f"  {m:14s} S {S:.4f}  predicted {p:.4f}  measured {meas:.4f}  error x{err:.2f}")

    # direct labels
    lab = lambda x, y, t, k, **kw: ax.text(x, y, t, color=FAMILY[k][1], fontsize=8, **kw)
    lab(1.25, 2.05, "HRM", "hrm", ha="right", va="center")
    lab(0.62, 1.75, "TRM (attn.)", "trm_attn", ha="right", va="center")
    lab(0.105, 0.105, "TRM (MLP)", "trm_mlp", ha="left", va="center")
    lab(0.40, 0.21, "DeepThinking", "dt", ha="left", va="center")
    lab(0.62, 0.40, "DEQ-T", "deq", ha="left", va="bottom")
    lab(0.09, 0.30, "MDEQ", "deq", ha="left", va="center")
    ax.text(1.9, 1.35, "LOO\n" + f"$\\times${band:.2f}", color=fs.GREY, fontsize=7.5, ha="center", va="top")
    ax.set_xlabel("predicted tolerance $\\delta^*/S$")
    ax.set_ylabel("measured $\\sigma_{1/2}$")
    # marker-fill key (grey, so it does not read as a family)
    from matplotlib.lines import Line2D
    h = [Line2D([], [], ls="", marker="o", mfc=fs.GREY, mec=fs.GREY, ms=3.8, label="L40S"),
         Line2D([], [], ls="", marker="o", mfc="white", mec=fs.GREY, mew=0.9, ms=3.8, label="A100"),
         (Line2D([], [], ls="", marker="o", mfc="white", mec=fs.GREY, mew=0.9, ms=5),
          Line2D([], [], ls="", marker="o", color=fs.GREY, ms=1.5))]
    from matplotlib.legend_handler import HandlerTuple
    ax.legend(h, ["platform (i)", "platform (ii)", "later seeds"], loc="lower right", fontsize=7.5, handletextpad=0.2,
              borderaxespad=0.1, labelspacing=0.25, handler_map={tuple: HandlerTuple(ndivide=1, pad=0)},
              bbox_to_anchor=(1.0, 0.0))
    fs.panel_label(ax, "a", x=-0.12)

    # (b) sigma_1/2 by mixer at width 512, per platform
    groups = [("Babel", "mlp", [f"trm_sudoku_mlp_w512_s{i}_babel" for i in range(3)] + [f"x5_mlp512_s{i}" for i in (3, 4, 5)]),
              ("Babel", "attn", [f"trm_sudoku_attn_w512_s{i}_babel" for i in range(3)] + [f"x5_attn512_s{i}" for i in (3, 4, 5)]),
              ("p4d", "mlp", [f"trm_sudoku_mlp_w512_s{i}" for i in range(3)]),
              ("p4d", "attn", [f"trm_sudoku_attn_w512_s{i}" for i in range(3)])]
    pos = {("Babel", "mlp"): 0, ("Babel", "attn"): 1, ("p4d", "mlp"): 2.5, ("p4d", "attn"): 3.5}
    print("\n=== Figure 4(b): sigma_1/2 by mixer, width 512 (sens_analyze.widths())")
    meds = {}
    for plat, mix, models in groups:
        k = "trm_attn" if mix == "attn" else "trm_mlp"
        _, c, mk = FAMILY[k]
        vals = []
        jit = np.linspace(-0.18, 0.18, len(models))
        for j, m in zip(jit, models):
            v, note = W[m][0], W[m][1]
            x = pos[(plat, mix)] + j
            fill = c if plat == "Babel" else "white"
            if v is None:                                   # censored: > 0.7
                ax_v = float(note.split()[-1])
                axb.scatter([x], [ax_v], s=16, marker=mk, facecolor=fill, edgecolor=c, linewidths=0.9, zorder=3)
                axb.annotate("", xy=(x, ax_v + 0.09), xytext=(x, ax_v + 0.015),
                             arrowprops=dict(arrowstyle="-|>", color=c, lw=0.7, mutation_scale=5))
                vals.append(np.inf)
                print(f"  {plat:5s} {mix:4s} {m:32s} sigma_1/2 {note} (censored)")
            else:
                axb.scatter([x], [v], s=16, marker=mk, facecolor=fill, edgecolor=c,
                            linewidths=0.4 if plat == "Babel" else 0.9, zorder=3)
                vals.append(v)
                print(f"  {plat:5s} {mix:4s} {m:32s} sigma_1/2 {v:.3f}")
        med = float(np.median(vals))
        meds[(plat, mix)] = med
        p0 = pos[(plat, mix)]
        axb.plot([p0 - 0.3, p0 + 0.3], [med, med], color=fs.INK, lw=0.8, zorder=2)
        print(f"  {plat} {mix}: n={len(vals)}, median {med:.3f}, range {min(vals):.3f}-{max(vals):.3f}")
    for plat in ("Babel", "p4d"):
        ratio = meds[(plat, "attn")] / meds[(plat, "mlp")]
        print(f"  {plat}: attention / MLP, ratio of medians x{ratio:.2f}")
        x0 = (pos[(plat, "mlp")] + pos[(plat, "attn")]) / 2
        axb.text(x0, 0.93, f"$\\times${ratio:.1f}", color=fs.INK,
                 fontsize=8.5, ha="center", va="bottom")
    axb.set_xticks([0, 1, 2.5, 3.5])
    axb.set_xticklabels(["MLP", "attn.", "MLP", "attn."])
    axb.set_xlim(-0.5, 4.0)
    axb.set_ylim(0, 1.05)
    axb.set_ylabel("measured $\\sigma_{1/2}$ (width 512)")
    for plat, x0 in (("(i)", 0.5), ("(ii)", 3.0)):
        axb.text(x0, -0.13, plat, transform=mpl.transforms.blended_transform_factory(axb.transData, axb.transAxes),
                 ha="center", va="top", fontsize=8.5)
    fs.panel_label(axb, "b", x=-0.2)

    out = HERE / "fig4_widthlaw.pdf"
    fig.savefig(out, bbox_inches=None)
    print(f"\nwrote {out}")


if __name__ == "__main__":
    main()


==> figures/make_fig5.py <==
"""Figure 5 draft: the controller on the cost-accuracy plane. Every point is a row of Table 3 (sections/paper/controller.tex,
sources RN141 / m5_addons.json / m5_w8.json, audited there); nothing is computed here. The ladder (first block of the
table) is drawn as a path in the signature accent, the full-precision alternatives (second block) in grey.
"""
import os
import matplotlib.pyplot as plt
import figstyle as fs

fs.use()

# (label, cost in compressed loops per puzzle, held-out exact accuracy %)  <- Table 3
LADDER = [("fixed depth", 55.0, 61.1),
          ("+ stop at the halting head", 23.4, 63.0),
          ("+ 8-bit finishing (controller)", 16.1, 75.8)]
ADDON = ("+ latent sampling", 28.4, 78.7)
ALT = [("full-precision finishing", 25.8, 75.7),
       ("uniform refinement", 48.3, 72.4),
       ("confidence-gated refinement", 27.6, 71.5)]

fig, ax = plt.subplots(figsize=(2.35, 2.15))
fig.subplots_adjust(left=0.2, right=0.97, bottom=0.21, top=0.96)

# grey alternatives first, so the accent sits on top
for lab, c, a in ALT:
    ax.plot(c, a, marker="o", ms=4, color=fs.GREY, mfc="white", mec=fs.GREY, mew=1.0, ls="none", zorder=2)
ax.text(25.8 + 1.6, 75.7 - 0.2, "full-precision\nfinishing", color=fs.GREY, fontsize=7, ha="left", va="center")
ax.text(48.3, 72.4 + 1.0, "uniform\nrefinement", color=fs.GREY, fontsize=7, ha="center", va="bottom")
ax.text(27.6 + 1.6, 71.5 - 0.6, "confidence-gated\nrefinement", color=fs.GREY, fontsize=7, ha="left", va="top")

# the ladder as a path
xs = [c for _, c, _ in LADDER]
ys = [a for _, _, a in LADDER]
ax.plot(xs, ys, color=fs.BLUE, lw=1.0, zorder=3)
for i, (lab, c, a) in enumerate(LADDER):
    last = i == len(LADDER) - 1
    ax.plot(c, a, marker="o", ms=5.5 if last else 4, color=fs.BLUE, mfc=fs.BLUE if last else "white",
            mec=fs.BLUE, mew=1.0, ls="none", zorder=4)
ax.text(55.0, 61.1 - 1.4, "fixed depth", color=fs.INK, fontsize=7.5, ha="center", va="top")
ax.text(23.4 + 1.6, 63.0 + 0.6, "stop at the\nhalting head", color=fs.INK, fontsize=7.5, ha="left", va="bottom")
ax.text(16.1, 75.8 + 1.4, "controller", color=fs.BLUE, fontsize=8.5, fontweight="bold", ha="center", va="bottom")
ax.text(16.1 - 1.8, 75.8 - 1.0, "stop, then\n8-bit finishing", color=fs.BLUE, fontsize=7, ha="right", va="top")

# the add-on, dotted from the controller
ax.plot([16.1, ADDON[1]], [75.8, ADDON[2]], color=fs.BLUE, lw=0.8, ls=":", zorder=3)
ax.plot(ADDON[1], ADDON[2], marker="o", ms=4, color=fs.BLUE, mfc="white", mec=fs.BLUE, mew=1.0, ls="none", zorder=4)
ax.text(ADDON[1] + 1.6, ADDON[2] + 0.2, "+ latent\nsampling", color=fs.BLUE, fontsize=7, ha="left", va="center")

ax.set_xlim(2, 66)
ax.set_ylim(58, 82)
ax.set_xticks([0, 20, 40, 60])
ax.set_yticks([60, 70, 80])
ax.set_xlabel("cost (compressed loops per puzzle)", fontsize=8)
ax.set_ylabel("exact accuracy (%)", fontsize=8)
for s in ("top", "right"):
    ax.spines[s].set_visible(False)

out = "fig5_frontier.pdf"
fig.savefig(out, bbox_inches=None)
print("wrote", os.path.abspath(out))


==> figures/plot_figures.py <==
"""Figures for "What Survives When You Compress a Recursive Reasoner for the Edge?"

Run from the paper root: python figures/plot_figures.py [--fig N]

Every figure is sized at the width it is printed at (see figstyle.py) and
included in LaTeX at that width, so the fonts on the page are the fonts set
here. One accent per concept, direct labels, one annotated number per panel.

  figure1.pdf  memory by configuration (bars)            half width
  figure2.pdf  (a) efficiency frontier, (b) architecture ablation   full width
  figure3.pdf  carry-trajectory fidelity as a pass/fail predictor   half width
"""
import argparse
import json
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import figstyle as fs  # noqa: E402
import matplotlib.pyplot as plt  # noqa: E402
import matplotlib.ticker as mticker  # noqa: E402
from matplotlib.lines import Line2D  # noqa: E402

OUT = os.path.dirname(os.path.abspath(__file__))
fs.use()


def _save(name):
    plt.savefig(os.path.join(OUT, name))
    plt.close()
    print("Saved", name)


# ---------------------------------------------------------------------------
# Figure 1: measured per-step memory of the INT8/INT4 inner step, by runtime,
# against the 8 MB SRAM budget. Every bar is a measurement (AI Hub profile
# inference-memory increase on the phone/SoC NPUs; TensorFlow Lite Micro
# tensor arena on the Cortex-M reference runtime). The FP32 full-model
# footprint is the reference the paper starts from.
MEASURED_MB = [
    # (label, MB, runtime group, colour)
    ("ARC INT4, Snapdragon 8 Gen 3 NPU", 8.5, "phone", fs.BLUE),
    ("ARC INT4, Snapdragon 8 Gen 1 NPU", 10.5, "phone", fs.BLUE),
    ("ARC INT4, QCS6490 NPU", 3.2, "phone", fs.BLUE),
    ("Sudoku MLP-mixing INT8, Ethos-U55 SRAM (Vela)", 1.3, "mcu", fs.BLUE),
    ("Sudoku MLP-mixing INT8, Cortex-M kernels (TFLM)", 8.1, "mcu", fs.BLUE),
    ("Sudoku attention INT8, Cortex-M kernels (TFLM)", 14.1, "mcu", fs.RED),
    ("Maze attention INT8, Cortex-M kernels (TFLM)", 53, "mcu", fs.RED),
]


def plot_figure1():
    rows = list(reversed(MEASURED_MB))
    y = np.arange(len(rows))
    fig, ax = plt.subplots(figsize=(fs.TEXT_W - 0.4, 1.9))
    ax.barh(y, [r[1] for r in rows], color=[r[3] for r in rows], height=0.62)
    for yi, (lab, mb, grp, col) in zip(y, rows):
        ax.text(mb * 1.12, yi, f"{mb:g} MB", va="center", fontsize=7, color=col)
    ax.axvline(8, color=fs.INK, lw=0.7, ls=(0, (3, 2)), zorder=0)
    ax.text(8, len(rows) - 0.35, "8 MB SRAM budget", fontsize=7, color=fs.INK, ha="center", va="bottom")
    ax.axvline(126, color=fs.GREY, lw=0.6, ls=(0, (1, 2)), zorder=0)
    ax.text(126, len(rows) - 0.35, "FP32 model, 126 MB", fontsize=6.5, color=fs.GREY, ha="center", va="bottom")
    ax.set_xscale("log")
    ax.set_xlim(1, 400)
    ax.set_xticks([1, 2, 4, 8, 16, 32, 64, 128, 256])
    ax.xaxis.set_major_formatter(mticker.FuncFormatter(lambda v, _: f"{v:g}"))
    ax.set_yticks(y)
    ax.set_yticklabels([r[0] for r in rows], fontsize=7)
    ax.set_xlabel("Memory of one recursive step (MB, measured, log scale)")
    ax.set_ylim(-0.6, len(rows) - 0.1)
    ax.tick_params(axis="y", length=0)
    ax.spines["left"].set_visible(False)
    _save("figure1.pdf")


# ---------------------------------------------------------------------------
# Figure 2: (a) INT8 reaches FP32 accuracy at 6x fewer FLOPs;
#           (b) same task, only MLP-mixing collapses under naive INT4.
def plot_figure2():
    fig, (ax, bx) = plt.subplots(1, 2, figsize=(fs.TEXT_W, 1.9),
                                 gridspec_kw={"width_ratios": [1.15, 1], "wspace": 0.42})
    # (a) frontier
    gf = [62.5, 125, 250, 500, 1000]
    series = [("FP32", [0.25, 7.5, 34.25, 35.75, 35.5], "o", fs.GREY),
              ("INT8", [0.25, 7.5, 34.25, 35.25, 36.25], "s", fs.BLUE),
              ("INT4 naive", [0.0, 2.25, 25.25, 26.5, 26.0], "^", fs.RED)]
    for lbl, v, mk, col in series:
        ax.plot(gf, v, marker=mk, color=col, lw=1.3 if col != fs.GREY else 1.0,
                ms=3.5, zorder=3 if col == fs.BLUE else 2)
        ax.text(1000 * 1.12, v[-1] + (1.6 if lbl == "INT8" else -1.4 if lbl == "FP32" else 0),
                lbl, color=col, fontsize=7, va="center")
    ax.axhline(36, color=fs.GREY, ls=(0, (3, 2)), lw=0.6, zorder=1)
    ax.text(62.5, 37.3, "FP32, full depth (36.0)", fontsize=6.5, color=fs.GREY)
    ax.scatter([500], [35.25], s=70, facecolors="none", edgecolors=fs.BLUE, lw=1.0, zorder=5)
    ax.annotate("6$\\times$ fewer FLOPs,\n$-$0.75 pp", xy=(500, 35.25), xytext=(560, 16),
                fontsize=7, color=fs.BLUE, ha="center",
                arrowprops=dict(arrowstyle="-", lw=0.6, color=fs.BLUE))
    ax.set_xscale("log", base=2)
    ax.set_xticks(gf)
    ax.xaxis.set_major_formatter(mticker.FuncFormatter(lambda v, _: f"{v:g}"))
    ax.set_xlim(52, 1550)
    ax.set_xlabel("GFLOPs per puzzle")
    ax.set_ylabel("ARC-AGI-1 puzzle-exact (%)")
    ax.set_ylim(-2, 41)
    fs.panel_label(ax, "a")

    # (b) architecture ablation
    arch = ["TRM\nMLP-mixing", "TRM\nattention", "HRM\nattention"]
    fp32, int4 = [73.8, 73.1, 47.7], [10.2, 69.5, 48.4]
    x = np.arange(3)
    w = 0.36
    bx.bar(x - w / 2, fp32, w, color=fs.GREY_LIGHT, label="FP32")
    bx.bar(x + w / 2, int4, w, color=[fs.RED, fs.BLUE, fs.BLUE], label="INT4 naive")
    for xi, (f, q) in enumerate(zip(fp32, int4)):
        bx.text(xi - w / 2, f + 1.5, f"{f:.0f}", ha="center", fontsize=6.5, color=fs.GREY)
        bx.text(xi + w / 2, q + 1.5, f"{q:.0f}", ha="center", fontsize=6.5,
                color=fs.RED if xi == 0 else fs.BLUE)
    bx.annotate("$-$64 pp", xy=(w / 2, 13), xytext=(0.55, 45), fontsize=7.5, color=fs.RED,
                ha="center", fontweight="bold",
                arrowprops=dict(arrowstyle="-", color=fs.RED, lw=0.6))
    bx.set_xticks(x)
    bx.set_xticklabels(arch, fontsize=7)
    bx.set_ylabel("Sudoku puzzle-exact (%)")
    bx.set_ylim(0, 88)
    bx.legend(handles=[Line2D([], [], marker="s", ls="", color=fs.GREY_LIGHT, ms=6, label="FP32"),
                       Line2D([], [], marker="s", ls="", color=fs.BLUE, ms=6, label="INT4 naive")],
              loc="lower center", bbox_to_anchor=(0.5, 1.0), ncol=2, fontsize=6.5,
              handletextpad=0.3, columnspacing=1.0)
    fs.panel_label(bx, "b")
    _save("figure2.pdf")


# ---------------------------------------------------------------------------
# Figure 3: fidelity as a validated pass/fail predictor over 50 configurations.
def plot_figure3():
    recs = json.load(open(os.path.join(OUT, "..", "..", "results_modal", "et3_analysis.json")))["records_table"]
    MARK = {"trm_mlp_sudoku": "o", "trm_attn_sudoku": "s", "trm_attn_maze": "^"}
    NAME = {"trm_mlp_sudoku": "TRM-MLP, Sudoku", "trm_attn_sudoku": "TRM-attn, Sudoku",
            "trm_attn_maze": "TRM-attn, Maze"}
    fig, ax = plt.subplots(figsize=(fs.HALF_W + 0.5, 2.0))
    for r in recs:
        ax.scatter(r["fidelity_final"], r["drop"] * 100, s=16, marker=MARK[r["model"]],
                   color=fs.RED if r["broken"] else fs.BLUE, linewidths=0.4,
                   edgecolors="white", zorder=3)
    ax.axvline(0.83, color=fs.INK, ls=(0, (3, 2)), lw=0.7, zorder=2)
    ax.axhline(10, color=fs.GREY, ls=":", lw=0.6, zorder=1)
    ax.text(0.82, 84, "flag", fontsize=7, ha="right", color=fs.RED)
    ax.text(0.84, 84, "safe", fontsize=7, ha="left", color=fs.BLUE)
    ax.text(0.83, 92, "$\\tau{=}0.83$, set on Sudoku", fontsize=6.5, ha="center", color=fs.INK)
    ax.text(-0.1, 11.5, "broken: >10 pp drop", fontsize=6.5, color=fs.GREY, va="bottom")
    ax.set_xlabel("Carry-trajectory fidelity (label-free)")
    ax.set_ylabel("Puzzle-exact drop (pp)")
    ax.set_xlim(-0.12, 1.06)
    ax.set_ylim(-5, 100)
    ax.legend(handles=[Line2D([], [], marker=MARK[k], color=fs.GREY, ls="", ms=4, label=NAME[k])
                       for k in MARK],
              loc="center left", fontsize=6.5, bbox_to_anchor=(0.0, 0.55), handletextpad=0.3)
    _save("figure3.pdf")


FIGS = {1: plot_figure1, 2: plot_figure2, 3: plot_figure3}
if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--fig", type=int, choices=sorted(FIGS))
    a = ap.parse_args()
    for f in ([a.fig] if a.fig else sorted(FIGS)):
        FIGS[f]()


==> tables/bank/md2tex.py <==
"""Convert markdown tables in the EdgeTRM status files into LaTeX table rows for the material bank.

Usage: python tables/bank/md2tex.py   (run from the paper repo root; rewrites tables/bank/*.tex)
Each output file starts with a comment naming the source file and the table's header line, so every
number in the bank stays traceable to the status file (and, through it, to the result file).
"""
import re, os, sys
R = "/home/stevenkolawole/workspace/emnlp-26/reports"
OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)))

UNI = [("±", r"$\pm$"), ("→", r"$\to$"), ("->", r"$\to$"), ("σ", r"$\sigma$"), ("φ", r"$\varphi$"),
       ("≥", r"$\ge$"), ("≤", r"$\le$"), ("−", r"$-$"), ("×", r"$\times$"), ("Δ", r"$\Delta$"),
       ("ρ", r"$\rho$"), ("Λ", r"$\Lambda$"), ("½", r"$_{1/2}$"), ("δ", r"$\delta$"), ("μ", r"$\mu$"),
       ("≈", r"$\approx$"), ("–", "--"), ("τ", r"$\tau$")]

def esc(c):
    c = c.strip()
    keep = []
    def code(m):
        keep.append(m.group(1)); return f"@@{len(keep)-1}@@"
    c = re.sub(r"`([^`]*)`", code, c)
    c = c.replace("\\", r"\textbackslash{}")
    for a, b in [("%", r"\%"), ("&", r"\&"), ("#", r"\#"), ("_", r"\_"), ("~", r"$\sim$"), ("^", r"\^{}")]:
        c = c.replace(a, b)
    for a, b in UNI:
        c = c.replace(a, b)
    c = re.sub(r"\*\*(.+?)\*\*", r"\\textbf{\1}", c)
    c = c.replace("*", r"$\ast$")
    for i, k in enumerate(keep):
        k = k.replace("_", r"\_").replace("%", r"\%").replace("~", r"$\sim$")
        c = c.replace(f"@@{i}@@", r"\texttt{" + k + "}")
    c = c.replace("$$", "")
    return c

_ncol = 0

def table(path, header_start, occurrence=0):
    lines = [l.strip() for l in open(os.path.join(R, path)).read().splitlines()]
    hits = [i for i, l in enumerate(lines) if l.startswith("|") and l.lstrip("| ").startswith(header_start)]
    if len(hits) <= occurrence:
        sys.exit(f"table not found: {path}: {header_start!r}")
    i = hits[occurrence]
    header = lines[i]
    global _ncol
    _ncol = len(lines[i + 1].strip().strip("|").split("|"))  # the |---| separator row gives the true column count
    rows = []
    j = i + 2
    while j < len(lines) and lines[j].startswith("|"):
        cells = lines[j].strip().strip("|").split("|")
        rows.append([esc(c) for c in cells])
        j += 1
    return header, rows

def write(name, path, header_start, rows_filter=None, cols=None, occurrence=0):
    header, rows = table(path, header_start, occurrence)
    ncol = _ncol
    rows = [r[:ncol] + [""] * (ncol - len(r)) for r in rows]  # guard against stray cells in the status files
    if rows_filter:
        rows = [r for r in rows if rows_filter(r)]
    if cols:
        rows = [[r[k] for k in cols] for r in rows]
    with open(os.path.join(OUT, name + ".tex"), "w") as f:
        f.write(f"% generated by tables/bank/md2tex.py from reports/{path}; header: {header.strip()[:150]}\n")
        for r in rows:
            f.write(" & ".join(r) + r" \\" + "\n")
    return len(rows)

X = "edgetrm_exp/"
jobs = [
    ("x1_readoutA", X + "X1.md", "model | quantizer | nsup 16"),
    ("x1_captax33", X + "X1.md", "size 33 | acc@500"),
    ("x1_strat64", X + "X1.md", "quant | res 0"),
    ("x1_deep512", X + "X1.md", "model, quant | res 0"),
    ("x2_rho", X + "X2.md", "model | acc | rho all"),
    ("x2_edge", X + "X2.md", "model | sigma_1/2 | rho fp32"),
    ("x2_sens", X + "X2.md", "model | sigma_1/2 | S |"),
    ("x2_attn", X + "X2.md", "sigma | acc (%)"),
    ("x3_groups", X + "X3.md", "group | tensors"),
    ("x3_ablate", X + "X3.md", "Row | activation change"),
    ("x3_cross", X + "X3.md", "Model | fp32 | w8a16"),
    ("x3_cross_ranges", X + "X3.md", "group | Sudoku-MLP max abs"),
    ("x4_boundary", X + "X4.md", "model, 4 loops | fidelity"),
    ("x4_q6", X + "X4.md", "decode | bf16 acc"),
    ("x6_mdeq", X + "X6.md", "cell | k=8"),
    ("x6_deqlm", X + "X6.md", "cell (rel. err) | k=10"),
    ("x8_spearman", X + "X8.md", "model | cells | in-basin"),
    ("x8_filter", X + "X8.md", "group (output length) | cells"),
    ("x8_rank", X + "X8.md", "detector | in basin"),
    ("x8_ptrm", X + "X8.md", "model (deterministic acc) | noise"),
    ("x4_olmo", X + "X4.md", "loops | bf16"),
    ("m2_main", X + "M2.md", "model, spec | single rollout"),
    ("m5_rules", X + "M5.md", "model | sel rule"),
    ("mt_B", "EDGETRM_MASTER_TABLES.md", "family / task (fp32) | w8c"),
    ("mt_D", "EDGETRM_MASTER_TABLES.md", "task | setting | w8c"),
    ("mt_E", "EDGETRM_MASTER_TABLES.md", "model, depth | bf16"),
]
for name, path, hs in jobs:
    n = write(name, path, hs)
    print(f"{name}: {n} rows")
n = write("m1_mlp", X + "M1.md", "compressed (c16) | c15+f1", occurrence=0); print("m1_mlp", n)
n = write("m1_attn", X + "M1.md", "compressed (c16) | c15+f1", occurrence=1); print("m1_attn", n)
n = write("x7_ladder", X + "X7.md", "cell | exact | cell acc"); print("x7_ladder", n)
n = write("x6_ddpm", X + "X6.md", "sigma / quant (rel. err) | DDIM 10"); print("x6_ddpm", n)
# X7 zero-mean vs bias: the weight-bias rows use their own sigma grid and are described in the text
for name, hs in [("x7_mlp", "arm | 0.1 | 0.15"), ("x7_maze", "arm | 0.5 | 0.7")]:
    n = write(name, X + "X7.md", hs, rows_filter=lambda r: not r[0].startswith(r"\texttt{wb}")); print(name, n)
# device subset: a few devices spanning the tiers, every task and precision profiled
DEV = ("Samsung Galaxy S24", "Samsung Galaxy S26", "Snapdragon 8 Elite QRD", "Snapdragon X2 Elite CRD",
       "Dragonwing RB3 Gen 2 Vision Kit", "Google Pixel 8", "Arduino VENTUNO Q", "Samsung Galaxy S21")
pass



# device pivot: one row per (task, device), latency ms for fp32 / int8 / int4 and INT4 peak MB
hdr, rows = table("EDGETRM_MASTER_TABLES.md", "task | precision | device")
piv = {}
for task, prec, dev, ms, mb in [r[:5] for r in rows]:
    piv.setdefault((task, dev), {})[prec] = (ms, mb)
tasks = ["arc", "maze", "sudoku\\_attn", "sudoku\\_mlp"]
with open(os.path.join(OUT, "mt_G_pivot.tex"), "w") as f:
    f.write("% generated by tables/bank/md2tex.py from reports/EDGETRM_MASTER_TABLES.md section G (AI Hub, H=3 step graphs); "
            "columns: task, device, fp32 ms, int8 ms, int4 ms, int4 peak MB\n")
    for t in tasks:
        for d in DEV:
            p = piv.get((t, d))
            if not p:
                continue
            g = lambda k, i=0: p[k][i] if k in p else "--"
            red = lambda v: v if v == "--" else r"\redtext{" + v + "}"  # INT4 via qnn_dlc computes the wrong function (REWRITE_NOTES 49)
            f.write(f"{t.replace(chr(92)+'_',' ')} & {d} & {g('fp32')} & {g('int8')} & {red(g('int4'))} & {red(g('int4',1))} \\\\\n")
print("pivot written; tasks seen:", sorted({k[0] for k in piv}))

